Reconstruction through a coisotropic reduction: the missing momentum on a Poincar\'e section as a branched covering

On the Poincar\'e section $\{q_1=0\}$ of a two-degree-of-freedom Hamiltonian system at energy $E$, the momentum $p_1$ must be recovered from $H(0,q_2,p_1,p_2)=E$. We study this recovery geometrically: the section is coisotropic, $p_1$ parametrizes its characteristic leaves, and the relevant map is the projection $\pi_E$ from $\Sigma_E^{\mathrm{sec}}=\{H=E\}\cap\{q_1=0\}$ to the reduced plane $(q_2,p_2)$. Its critical points are precisely where the Hamiltonian flow is tangent to the section and the induced symplectic form degenerates. Fibrewise coercivity makes $\pi_E$ proper and, away from its discriminant $D_E$, a finite-sheeted covering of its image. Under unimodality, exactly two sheets $p^\pm$ lie over $\{\mathcal E<E\}$, where $\mathcal E$ is the fibrewise least energy; $p^+$ is the forward-crossing sheet. Fibrewise nondegeneracy and transversality yield a Whitney fold at a critical point. We call this covering-with-folds structure a branched covering. The discriminant equals the boundary of the admissible region $A_E=\pi_E(\Sigma_E^{\mathrm{sec}})$ if and only if $\mathcal E$ has no local maximum with value $E$. Regularity of the level (equivalently, regularity of $E$ for the restriction of $H$ to the section) is sufficient but not necessary. A positive-definite momentum Hessian and coercive fibres remove the obstruction at every energy, covering all natural mechanical systems. An example with nondegenerate coercive fibres and an interior discriminant point shows that fibrewise hypotheses alone do not suffice. Finally, the squared residual $F_b=(h_b-E)^2$ gives a variational reformulation: over $\{\mathcal E<E\}$ it is a double well with two global minimizers, so branch selection requires a separate rule. The H\'enon--Heiles and swing--spring systems illustrate the construction.

==> ReconstructionCoisotropicReduction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    475612,       9208]
NotebookOptionsPosition[    468410,       9069]
NotebookOutlinePosition[    469807,       9106]
CellTagsIndexPosition[    469712,       9100]
WindowTitle->Coisotropic Reduction: E. Chan-L\363pez
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Reconstruction Through a Coisotropic Reduction", "Title",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841382065344715`*^9, 3.984138207741049*^9}, 
   3.984138244437479*^9, {3.984140830029972*^9, 3.9841409310998917`*^9}, {
   3.9841521389798164`*^9, 3.9841521390969872`*^9}, {3.99610258744895*^9, 
   3.996102602166975*^9}, 3.998414791400795*^9, {4.0007555871898365`*^9, 
   4.0007555881620827`*^9}, {4.0007977489978046`*^9, 4.000797760551918*^9}},
 Background->RGBColor[
  0.98, 0.95, 0.95],ExpressionUUID->"cfb74a65-cc8a-5541-a063-c3c5dba78d0b"],

Cell["Computational Companion", "Subtitle",
 CellChangeTimes->{{4.000797739254263*^9, 4.0007977457991467`*^9}, {
  4.0052504501335945`*^9, 
  4.0052504512912827`*^9}},ExpressionUUID->"ffc98b07-dec4-2544-80be-\
9cb0e68228fb"],

Cell[TextData[{
 StyleBox["E. Chan-L\[OAcute]pez\n",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.6274509803921569]],
 StyleBox["\nA Poincar\[EAcute] section provides a lower-dimensional \
representation of a Hamiltonian flow, but projecting an energy section onto \
the remaining phase-space coordinates can conceal essential geometric \
information. In particular, the momentum omitted by the projection is not \
merely an auxiliary variable to be recovered algebraically: its admissible \
values determine the multiplicity of the reconstruction and the geometry of \
the projection\[CloseCurlyQuote]s critical set. Understanding this structure \
requires distinguishing the conditions that guarantee properness and finite \
covering behavior from those that determine fibre multiplicity, fold \
singularities, and the relation between the discriminant and the boundary of \
the projected region. This distinction is central to the geometric \
reconstruction developed in the accompanying manuscript.\n\nThis notebook is \
a reproducibility supplement for the manuscript. The analytic results are \
established as theorems in the paper; here, the symbolic checks test the \
stated relations in the examples, while the numerical computations reproduce \
the two dynamical sections considered there: the H\[EAcute]non\[Dash]Heiles \
and swing\[Dash]spring systems. The notebook is organized by verification \
type: an overview that runs the available checks, followed by symbolic \
verifications and dynamical realizations. Evaluate the notebook from a clean \
kernel.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0, 0.6],
 CellChangeTimes->{
  3.9841340518574276`*^9, {3.9841357833696632`*^9, 3.9841359337765503`*^9}, {
   3.996098623194044*^9, 3.996098709556986*^9}, {3.9960987402683353`*^9, 
   3.99609880022892*^9}, {3.9960988380656376`*^9, 3.996098877306782*^9}, {
   3.998418810659836*^9, 3.998418859322485*^9}, {3.998421259250717*^9, 
   3.998421284476927*^9}, {3.9984218907591705`*^9, 3.9984219070598927`*^9}, {
   3.998421998572191*^9, 3.9984220220872784`*^9}, {3.9984220578330345`*^9, 
   3.998422059313366*^9}, {3.998422101962557*^9, 3.9984221022604103`*^9}, {
   3.998427455198456*^9, 3.99842747500338*^9}, {3.998427531028805*^9, 
   3.9984275310298023`*^9}, 3.9984275906645527`*^9, 3.9984276677757893`*^9, 
   3.998427724741543*^9, {3.9984280658433437`*^9, 3.99842808833823*^9}, {
   3.998437621396309*^9, 3.998437623464506*^9}, {3.998437670226347*^9, 
   3.9984376901610985`*^9}, {4.00079771103121*^9, 4.0007977226237583`*^9}, {
   4.000797774556637*^9, 4.0007977777583065`*^9}, 4.000797861657587*^9},
 Background->RGBColor[
  0.95, 0.95, 0.98],ExpressionUUID->"3eae9b64-a139-1944-b0ff-31aeca59c4f4"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Setup (clean kernel)",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {4.0008001446210804`*^9, 4.000800153288275*^9}, {
  4.000800453949211*^9, 4.0008004544411335`*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec1",ExpressionUUID->"a1aa57d8-0a48-1f41-9c07-cfb9f5695e3a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<ReconstructionCoisotropicReduction.wl\>\"", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{4.000302164097883*^9, 4.000302164097883*^9}, {
  4.0007993981340504`*^9, 4.0007993987185307`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e9a9f8c4-a27d-a546-8898-bd9245316d48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "ReconstructionCoisotropicReduction`*"}]], "Input",
 CellChangeTimes->{{4.000302164100395*^9, 4.000302164100395*^9}, {
  4.000799386556288*^9, 4.000799387095173*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9953fa24-98d6-cb43-9030-7931f53bfc9a"],

Cell[BoxData[
 StyleBox[
  FrameBox[GridBox[{
     {
      DynamicModuleBox[{Typeset`open$$ = True}, 
       PaneSelectorBox[{False->
        ButtonBox[
         RowBox[{
          
          DynamicBox[FEPrivate`FrontEndResource[
           "FEBitmaps", "RightPointerOpener"]], " ", 
          
          StyleBox["ReconstructionCoisotropicReduction`", 
           "InformationGridGroupHeader"]}],
         Appearance->None,
         BaseStyle->"InformationGridLink",
         ButtonFunction:>FEPrivate`Set[Typeset`open$$, True],
         Evaluator->Automatic,
         Method->"Preemptive"], True->
        PaneBox[GridBox[{
           {
            ButtonBox[
             RowBox[{
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               
               ImageSizeCache->{
                10., {2.1340332872234287`, 7.865966712776571}}], " ", 
              
              StyleBox["ReconstructionCoisotropicReduction`", 
               "InformationGridGroupHeader"]}],
             Appearance->None,
             BaseStyle->"InformationGridLink",
             ButtonFunction:>FEPrivate`Set[Typeset`open$$, False],
             Evaluator->Automatic,
             Method->"Preemptive"]},
           {
            PaneBox[GridBox[{
               {
                ButtonBox[
                 StyleBox["AdmissibleRegion", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "AdmissibleRegion", "ReconstructionCoisotropicReduction`"},
                    False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["DiscriminantEquation", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "DiscriminantEquation", 
                    "ReconstructionCoisotropicReduction`"}, False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["FoldExpansion", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "FoldExpansion", "ReconstructionCoisotropicReduction`"}, 
                   False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["NondegenerateAtQ", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "NondegenerateAtQ", "ReconstructionCoisotropicReduction`"},
                    False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["ResidualMinimizers", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "ResidualMinimizers", 
                    "ReconstructionCoisotropicReduction`"}, False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic]},
               {
                ButtonBox[
                 StyleBox["CoerciveQ", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "CoerciveQ", "ReconstructionCoisotropicReduction`"}, False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["EnergyDeficit", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "EnergyDeficit", "ReconstructionCoisotropicReduction`"}, 
                   False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["FoldFingerprint", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "FoldFingerprint", "ReconstructionCoisotropicReduction`"}, 
                   False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["RealLifts", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "RealLifts", "ReconstructionCoisotropicReduction`"}, False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["SelectBranch", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "SelectBranch", "ReconstructionCoisotropicReduction`"}, 
                   False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic]},
               {
                ButtonBox[
                 StyleBox["DiscriminantCondition", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "DiscriminantCondition", 
                    "ReconstructionCoisotropicReduction`"}, False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["FibreFunction", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "FibreFunction", "ReconstructionCoisotropicReduction`"}, 
                   False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["LeastEnergy", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "LeastEnergy", "ReconstructionCoisotropicReduction`"}, 
                   False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["Residual", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "Residual", "ReconstructionCoisotropicReduction`"}, False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["UnimodalQ", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-c8a072e4-8b83-4f31-95f1-39909334496d", {
                   "UnimodalQ", "ReconstructionCoisotropicReduction`"}, False},
                 ButtonNote->"ReconstructionCoisotropicReduction`",
                 Evaluator->Automatic]}
              },
              DefaultBaseStyle->"Text",
              
              GridBoxAlignment->{
               "Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
              GridBoxItemSize->{"Columns" -> {{
                   Scaled[0.19]}}}],
             ImageMargins->{{10, 0}, {0, 2}},
             ScrollPosition->{0., 0.}]}
          },
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
         FrameMargins->{{0, 0}, {8, 0}},
         ScrollPosition->{0., 0.}]}, Dynamic[Typeset`open$$],
        ImageSize->Automatic]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{"ColumnsIndexed" -> {{False}}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.8]}, 
        Offset[0.2]}}],
   BaseStyle->"InformationTitleFrame"], "InformationGridPlain"]], "Output",
 CellChangeTimes->{4.000800825159357*^9, 4.005250541666271*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"e53ced5b-851d-5e4c-a6eb-199ba34da7fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. Reproducibility overview",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {4.0008001446210804`*^9, 4.0008001760203*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec1",ExpressionUUID->"ceab3eb4-3f1e-6b41-9ad3-9c5399ec0b12"],

Cell[TextData[{
 Cell[BoxData[
  RowBox[{"RunReproducibility", "[", "]"}]], "Input",ExpressionUUID->
  "6d0d5213-21a4-f04c-ac32-34091c955941"],
 " runs all checks and returns a ",
 Cell[BoxData[
 "TestReportObject"], "Input",ExpressionUUID->
  "c8d2e58d-0075-6f45-97d1-3ac21f17af02"],
 ". It covers the symbolic statements and the two dynamical sections \
(Henon-Heiles at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "1", "/", "8"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$E = 1/8$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a19a1993-7e80-3a4c-a8b4-2e9d5aa96238"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Sec", ".", " ", "8.1"}], TraditionalForm]],ExpressionUUID->
  "60a4df6b-0b8b-e249-a60a-3eb9e12bee8c"],
 ", and swing-spring at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "0.84"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$E = 0.84$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2dc56860-eb8a-e54a-95d2-fb377e543d44"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Sec", ".", " ", "8.2"}], TraditionalForm]],ExpressionUUID->
  "35fe2534-9072-2a48-ab11-6742bbb80992"],
 "), each with crossing count, section residual ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"max", "|", 
         StyleBox["x", "TI"], "|"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\text{max}|x|$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f3d9898d-ad35-8543-87e6-6c8125c68835"],
 ", the sign test ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["x", "TI"]], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$p_{x} > 0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b226e4fd-a79b-8f44-9ab3-1af7a1bcddbb"],
 ", energy conservation ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"max", "|", 
         StyleBox["H", "TI"], "-", 
         StyleBox["E", "TI"], "|"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\text{max}|H-E|$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e1f93c90-9b99-a14f-96e8-9702a4d42c2c"],
 ", and the test that all crossings lie in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           StyleBox["U", "TI"], "<", 
           StyleBox["E", "TI"]}], "}"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\{U < E\\}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2c334237-cd5b-9649-b1da-8fcf3798ac4f"],
 "."
}], "Text",
 CellChangeTimes->{{4.0007981248319874`*^9, 4.0007982513462276`*^9}, {
  4.0007982859798336`*^9, 
  4.0007983769763355`*^9}},ExpressionUUID->"4f6c32de-b784-8a49-84a8-\
48af5abf6f2b"],

Cell[TextData[{
 "Tests recorded by the script (20, labels follow the numbering of the \
revised manuscript):\n   1. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Def2", ".9"}], TraditionalForm]],ExpressionUUID->
  "dc8fcbcd-9553-6f4f-a422-73fe3b4ef20e"],
 "  eliminant matches quantifier elimination (HH)\n   2. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Prop4", ".3"}], TraditionalForm]],ExpressionUUID->
  "a57fdbba-03bd-9a44-b880-86096dbd7ab5"],
 "  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["E", "TI"]], "\[LongEqual]", 
         RowBox[{
           StyleBox["U", "TI"], "\[LongEqual]", 
           StyleBox["E", "TI"]}]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$D_E = {U = E}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7cf8eb94-5ca1-b24f-96fb-360e2b84f9dd"],
 " (HH)\n   3. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Def2", ".7"}], TraditionalForm]],ExpressionUUID->
  "0f856d1d-f6f0-0345-8879-ec89ba7e2b94"],
 "  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["A", "TI"], 
          StyleBox["E", "TI"]], "\[LongEqual]", 
         RowBox[{
           StyleBox["U", "TI"], "\[LessEqual]", 
           StyleBox["E", "TI"]}]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$A_E = {U \\leq E} $", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a5a646cc-5f5d-f54c-ab53-ffd2b9eac817"],
 "(HH)\n   4. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Prop4", ".3"}], TraditionalForm]],ExpressionUUID->
  "27c11acc-e053-da4c-9d74-df5fb95c592e"],
 "  fibrewise multiplicity ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"2", "/", "1"}], "/", "0"}], TraditionalForm]],ExpressionUUID->
  "ef2d008c-3c3c-0d4a-8466-b87248e5db71"],
 "\n   5. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Prop7", ".2"}], TraditionalForm]],ExpressionUUID->
  "598309ea-5b0d-9c4a-b972-3280728613ad"],
 "  minimizers of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["F", "TI"], 
        StyleBox["b", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$F_b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "40823501-b73d-2947-8d8e-32b1c1d6fc25"],
 ": both lifts / the double root / m(b)\n   6. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cor7", ".8"}], TraditionalForm]],ExpressionUUID->
  "a13da928-50f3-0842-a80a-954c3621c4f8"],
 "  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"Sqrt", 
         RowBox[{"[", 
           RowBox[{"min", 
             SubscriptBox[
              StyleBox["F", "TI"], 
              StyleBox["b", "TI"]]}], "]"}], "\[LongEqual]", 
         SubscriptBox[
          RowBox[{"(", 
            RowBox[{
              StyleBox["E", "TI"], 
              RowBox[{"(", 
                StyleBox["b", "TI"], ")"}], "-", 
              StyleBox["E", "TI"]}], ")"}], "+"]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "$\\text{Sqrt}[\\text{min} F_b] = (E(b)-E)_{+}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cdc0ec71-fcad-9a44-9f38-8d667b1b44fe"],
 "\n   7. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cex6", ".1"}], TraditionalForm]],ExpressionUUID->
  "030ee440-d5af-e642-af31-3fd92c282bcd"],
 "  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["A", "TI"], "1"], "\[LongEqual]", "disc", 
         StyleBox["r", "TI"], "\[LessEqual]", "Sqrt", 
         RowBox[{"[", "2", "]"}]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$A_1 = \\text{disc} r \\leq \\text{Sqrt}[2]$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "03bf9353-97b8-f84e-ade8-4e36486e8974"],
 "\n   8. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cex6", ".1"}], TraditionalForm]],ExpressionUUID->
  "562187ff-eee0-d549-b9f3-30835024e42f"],
 "  the origin is an interior point of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["A", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "$A_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0448ebf6-9944-f044-9157-6fd7f89b8694"],
 " lying in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["D", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "$D_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "032c0064-f6dc-5544-ae53-d0d2b1c66271"],
 "\n   9. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Thm", " ", "5.1"}], TraditionalForm]],ExpressionUUID->
  "dda85333-77f2-e049-bf57-ef0bb580186c"],
 "  the origin is a local maximum of the least energy on the level ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$E = 1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c2ee2a35-f62e-c74b-b0d8-90c16c8089e3"],
 "\n  10. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cex", " ", "6.1"}], TraditionalForm]],ExpressionUUID->
  "94882e1d-29a7-7740-b3b0-ea0eb83dfaee"],
 "  momentum Hessian not positive definite (no conflict with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cor", ".", " ", "5.3"}], TraditionalForm]],ExpressionUUID->
  "4e2ffeea-a934-0647-8b68-bd202ce78cc5"],
 ")\n  11. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Prop3", ".5"}], TraditionalForm]],ExpressionUUID->
  "2689c508-6699-de4f-9938-a2e03edb3330"],
 "  quadratic fibre: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "C", ")"}], TraditionalForm]],ExpressionUUID->
  "d48fd9da-de4e-db44-ab23-3acdcc21ed8d"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "U", ")"}], TraditionalForm]],ExpressionUUID->
  "d432d57e-ba91-d849-ba42-740e1a2dadf2"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "N", ")"}], TraditionalForm]],ExpressionUUID->
  "772a8423-dba3-4442-b033-d4e3b892e657"],
 "\n  12. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cex3", ".6"}], TraditionalForm]],ExpressionUUID->
  "47a0986c-cb5f-ec4d-bef3-83099a431d0f"],
 "  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["h", "TI"], "\[Prime]\[Prime]"], ">", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$h''>0$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "88d331b2-19cb-8948-a29c-c8e82395e763"],
 " without ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "C", ")"}], TraditionalForm]],ExpressionUUID->
  "3c0fa46b-ceda-f04d-a1df-2bc6a341a359"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "U", ")"}], TraditionalForm]],ExpressionUUID->
  "f3fad3ab-ef07-c944-a896-1dc512b338d0"],
 " fails\n  13. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cex3", ".7"}], TraditionalForm]],ExpressionUUID->
  "3e31af2d-c8b7-0940-8674-95928b5f4f85"],
 "  strictly convex coercive fibre: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "C", ")"}], TraditionalForm]],ExpressionUUID->
  "e272c452-efb5-3145-8a51-d4976c3faea1"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "U", ")"}], TraditionalForm]],ExpressionUUID->
  "a2008302-4942-d449-8d8e-ba88cb03ce58"],
 " hold, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "N", ")"}], TraditionalForm]],ExpressionUUID->
  "627ede79-5031-b740-b27c-e3e0166198df"],
 " fails\n  14. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cor7", ".4"}], TraditionalForm]],ExpressionUUID->
  "16cf1402-c151-d343-826e-179297640289"],
 "  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["h", "TI"], "-", 
         StyleBox["E", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
         SuperscriptBox[
          StyleBox["h", "TI"], "\[Prime]\[Prime]"], 
         SuperscriptBox[
          StyleBox["v", "TI"], "2"], "+", "...", ",", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              StyleBox["h", "TI"], "-", 
              StyleBox["E", "TI"]}], ")"}], "2"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", "/", "4"}], ")"}], 
         SuperscriptBox[
          StyleBox["h", "TI"], 
          RowBox[{"\[Prime]\[Prime]", "2"}]], 
         SuperscriptBox[
          StyleBox["v", "TI"], "4"], "+", "..."}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "$h-E = (1/2)h'' v^2 + ...,  (h-E)^2 = (1/4)h''^2 v^4 + ...$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "11ec1b5b-2e76-2d4f-bfb0-65cfe311d482"],
 "\n  15. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cor7", ".5"}], TraditionalForm]],ExpressionUUID->
  "01ce70c4-cb6b-fd4f-a245-2d5c43596203"],
 "  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["offset", "2"], "\[LongEqual]", "2", 
         "\[CapitalDelta]", "/", 
         SuperscriptBox[
          StyleBox["h", "TI"], "\[Prime]\[Prime]"]}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\text{offset}^2 = 2 \\Delta/h''$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6ece58c0-e898-8347-966b-e66e643fa7b6"],
 ",  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["slope", "2"], "\[LongEqual]", "2", 
         SuperscriptBox[
          StyleBox["h", "TI"], "\[Prime]\[Prime]"], "\[CapitalDelta]", ",", 
         SuperscriptBox[
          StyleBox["F", "TI"], "\[Prime]\[Prime]"], "\[LongEqual]", "4", 
         SuperscriptBox[
          StyleBox["h", "TI"], "\[Prime]\[Prime]"], "\[CapitalDelta]"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$\\text{slope}^2 = 2 h'' \\Delta,  F'' = 4 h'' \\Delta$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "087e939f-fd91-a947-8d8c-1f0b2446c448"],
 " (computed by inversion)\n  16. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cor4", ".4"}], TraditionalForm]],ExpressionUUID->
  "dedb5c51-ce44-fa49-abe8-601a928411ac"],
 " (d)  forward-crossing rule picks ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["x", "TI"]], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$p_x>0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c1e01106-f2ce-974c-a13d-3beb34941306"],
 "\n  17.",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", "Sec8"}], TraditionalForm]],ExpressionUUID->
  "1b8e01af-3c00-7a44-b189-644881bd8e7d"],
 "  momentum Hessians of both examples are the identity\n  18. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Sec8", ".1"}], TraditionalForm]],ExpressionUUID->
  "07e22cbd-af82-0147-93a5-b5a40a91ea64"],
 "  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "1", "/", "6"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$E = 1/6$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "846dbe3c-1afc-2b46-94c6-3a44e09349a1"],
 ": critical point of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["U", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$U$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c5f26478-90f6-d84f-badd-66fa9f26f109"],
 " on the level, a saddle; ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["d", "TI"], "2"], 
         StyleBox["U", "TI"], "/", 
         SuperscriptBox["dpy", "2"], ">", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$d^2U/\\text{dpy}^2 > 0$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1542541e-1ab6-8f44-9a86-ed7560626c6b"],
 " (",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cor", ".", " ", "5.3"}], TraditionalForm]],ExpressionUUID->
  "5858a3c9-598f-1642-a683-065f0e690b4d"],
 ")\n  19. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Sec8", ".1"}], TraditionalForm]],ExpressionUUID->
  "023f8754-9aba-894e-aeb1-debae6bf3260"],
 "  ",
 Cell[BoxData[
  FormBox["HH", TraditionalForm]],ExpressionUUID->
  "96f16682-881e-754d-bebc-0e69602a7355"],
 " crossings lie on ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           StyleBox["x", "TI"], "\[LongEqual]", "0"}], "}"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\{x=0\\}$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f5e957fc-45a3-554e-a782-054a427e9482"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["x", "TI"]], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$p_x>0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "03605015-ce73-3e43-8190-857a433f8d7f"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["H", "TI"], "\[LongEqual]", 
         StyleBox["E", "TI"], 
         RowBox[{"(", 
           RowBox[{"<", 
             SuperscriptBox["10", "-6"]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "$H=E(<10^{-6})$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fdcf6af1-81e3-c849-a8a3-393044e65313"],
 ", inside ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["U", "TI"], "<", 
         StyleBox["E", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "${U<E}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c9a2d85a-4019-7d4a-b175-4f9f8089a122"],
 "\n  20. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Sec8", ".2"}], TraditionalForm]],ExpressionUUID->
  "44b6cd98-85fa-3044-8e20-c16681543724"],
 "  swing-spring crossings lie on ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           StyleBox["x", "TI"], "\[LongEqual]", "0"}], "}"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\{x=0\\}$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6b7c9099-eab2-eb4b-88c8-07b4f5270715"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["x", "TI"]], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$p_x>0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8281fa6c-b567-904d-aad8-328c612c8bd2"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"max", "|", 
         StyleBox["H", "TI"], "-", 
         StyleBox["E", "TI"], "|", "<", 
         SuperscriptBox["10", "-6"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\max |H-E| < 10^{-6}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6c46e296-a4ac-1d4c-9fcd-40b24cb3dd99"],
 ", inside ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           StyleBox["U", "TI"], "<", 
           StyleBox["E", "TI"]}], "}"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\{U<E\\}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e434bfa1-57d9-6e45-9f79-c0deb138a75b"]
}], "Text",
 CellChangeTimes->{{4.000797930760704*^9, 4.0007979553932056`*^9}, {
  4.000798380164976*^9, 4.000798576254322*^9}, {4.000798638327215*^9, 
  4.000799029209629*^9}, {4.0007990802923393`*^9, 4.0007991072897663`*^9}, {
  4.000799163314266*^9, 4.0007992029888554`*^9}, {4.0007992608218975`*^9, 
  4.0007993230547447`*^9}},ExpressionUUID->"336f794e-0a78-e843-9334-\
4f0773d3d21b"],

Cell["RunReproducibility[]", "Input",
 CellChangeTimes->{{4.000799378680788*^9, 
  4.0007993790820312`*^9}},ExpressionUUID->"c33ffd6e-49e8-8b41-a9ce-\
d8b2502bfcfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Symbolic verification",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {4.0008001446210804`*^9, 4.0008002013544617`*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec1",ExpressionUUID->"49e0fc8b-73aa-684f-b152-d1804755d194"],

Cell["\<\
Each cell presents a structural object through the package API. The \
corresponding test results are reported in the overview above. Test labels \
refer to the numbering of the revised manuscript.\
\>", "Text",
 CellChangeTimes->{
  4.000799499204647*^9},ExpressionUUID->"ce7e750f-f3f9-ab42-bc75-\
2856acf443a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Def", ".", " ", "2.2"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Prop", ".", " ", "2.10"}], 
      RowBox[{"(", "a", ")"}]}], ":", " ", 
     RowBox[{"characteristic", " ", "direction"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"i_", 
       RowBox[{"{", 
        RowBox[{"d", "/", "dp1"}], "}"}], " ", "omega"}], " ", "=", " ", 
      RowBox[{"-", "dq1"}]}], ";", "\n", "   ", 
     RowBox[{
      RowBox[{"hence", " ", "dH", 
       RowBox[{"(", 
        RowBox[{"d", "/", "dp1"}], ")"}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{"dq1", 
        RowBox[{"(", "X_H", ")"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{"dq1", "/", "dt"}], " ", "and", " ", "Crit", 
        RowBox[{"(", "pi_E", ")"}], " ", "is", " ", "the", " ", "tangency", " ",
         "set", " ", "of", " ", "the", " ", "flow"}]}]}]}]}], " ", "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"omega", " ", "=", " ", 
     RowBox[{"{", "\n", "\t", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}], ",",
        "\n", "\t", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
        "\n", "\t", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
        "}"}], ",", "\n", "\t", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0"}], "}"}]}], "\n", 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dp1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{"dp1", " ", ".", " ", "omega", "      ", 
    RowBox[{"(*", " ", 
     RowBox[{"expected", ":", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], " ", 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{4.000302179048212*^9, 4.000302179048212*^9}, 
   4.00080052172188*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"fdcfe0fd-56d9-0844-81c6-04246e0bb284"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{4.000302217449236*^9, 4.000800835737026*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"43ec17d2-4f8a-934b-a408-833bdaa7a5ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Def", ".", " ", "2.5"}], ",", " ", 
    RowBox[{"2.8", ":", " ", 
     RowBox[{"Henon", "-", 
      RowBox[{
      "Heiles", " ", "fibre", " ", "function", " ", "and", " ", "least", " ", 
       "energy"}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"H", "  ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"px", "^", "2"}], " ", "+", " ", 
         RowBox[{"py", "^", "2"}]}], ")"}], "/", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], " ", "+", " ", 
         RowBox[{"y", "^", "2"}]}], ")"}], "/", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"x", "^", "2"}], " ", "y"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"y", "^", "3"}], "/", "3"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sec", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"x", " ", "->", " ", "0"}], "}"}]}], ";", "   ", 
    RowBox[{"En", " ", "=", " ", 
     RowBox[{"1", "/", "8"}]}], ";"}], "\n", 
   RowBox[{"hb", " ", "=", " ", 
    RowBox[{"FibreFunction", "[", 
     RowBox[{"H", ",", " ", "sec"}], "]"}]}], "\n", 
   RowBox[{"U", "  ", "=", " ", 
    RowBox[{"LeastEnergy", "[", 
     RowBox[{"hb", ",", " ", "px"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0003021790511093`*^9, 4.0003021790511093`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f64db09c-a394-7447-bd7a-5ba571c8b03a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["px", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["py", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "y"}]}], ")"}], " ", 
     SuperscriptBox["y", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{4.0003022191025105`*^9, 4.0008008369943047`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f825bccb-bb76-9948-96b4-3bc4ac064d81"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["py", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["y", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{4.0003022191025105`*^9, 4.000800837262724*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"679a8c31-e330-af4c-937f-b8904b7b2941"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Def", ".", " ", "2.9"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Prop", ".", " ", "4.3"}], ":", " ", 
      RowBox[{"discriminant", " ", "three", " ", "ways"}], ":", " ", 
      RowBox[{"quantifier", " ", "elimination"}]}], " ", "=", " ", 
     RowBox[{"eliminant", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"U", " ", "==", " ", "E"}], "}"}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"dq", " ", "=", " ", 
     RowBox[{"DiscriminantCondition", "[", 
      RowBox[{"hb", ",", " ", "En", ",", " ", "px", ",", " ", 
       RowBox[{"{", 
        RowBox[{"y", ",", " ", "py"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"de", " ", "=", " ", 
     RowBox[{"DiscriminantEquation", "[", 
      RowBox[{"hb", ",", " ", "En", ",", " ", "px"}], "]"}]}], ";"}], "\n", 
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"Equivalent", "[", 
        RowBox[{"dq", ",", " ", 
         RowBox[{"Equal", "[", 
          RowBox[{"de", ",", " ", "0"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"y", ",", " ", "py"}], "}"}], ",", " ", "Reals"}], "]"}], ",",
      "\n", "\t", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"Equivalent", "[", 
        RowBox[{"dq", ",", " ", 
         RowBox[{"Equal", "[", 
          RowBox[{"U", ",", " ", "En"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"y", ",", " ", "py"}], "}"}], ",", " ", "Reals"}], "]"}]}], 
    "\n", "}"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{"expected", ":", " ", 
     RowBox[{"{", 
      RowBox[{"True", ",", " ", "True"}], "}"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000302179053507*^9, 4.000302179053507*^9}, {
  4.000800593877289*^9, 4.000800597350857*^9}, {4.0008016182182236`*^9, 
  4.0008016360074005`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"10f90937-65a3-3c4a-9fca-9242ce119f85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  4.000302220245365*^9, 4.000800838973133*^9, {4.000801619930151*^9, 
   4.0008016376811676`*^9}},
 CellLabel->"Out[99]=",ExpressionUUID->"ef13f71e-4f62-a844-a403-4369233d8c7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Def", ".", " ", "2.7"}], ",", " ", 
    RowBox[{"Lemma", " ", "3.1"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Prop", ".", " ", "4.8"}], ":", " ", "A_E"}], " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"U", " ", "<=", " ", "E"}], "}"}]}], ";", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "R", ")"}], " ", "at", " ", "E"}], " ", "=", " ", 
      RowBox[{"1", "/", "8"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "no"}], " ", "critical", " ", "point", " ",
      "of", " ", "U", " ", "on", " ", "the", " ", "level"}]}], " ", "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"AE", " ", "=", " ", 
     RowBox[{"AdmissibleRegion", "[", 
      RowBox[{"hb", ",", " ", "En", ",", " ", "px", ",", " ", 
       RowBox[{"{", 
        RowBox[{"y", ",", " ", "py"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"Equivalent", "[", 
        RowBox[{"AE", ",", " ", 
         RowBox[{"LessEqual", "[", 
          RowBox[{"U", ",", " ", "En"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"y", ",", " ", "py"}], "}"}], ",", " ", "Reals"}], "]"}], ",",
      "\n", "\t", 
     RowBox[{"Reduce", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{"And", "[", 
        RowBox[{
         RowBox[{"Equal", "[", 
          RowBox[{"U", ",", " ", "En"}], "]"}], ",", "\n", "\t\t\t", 
         RowBox[{"Equal", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"U", ",", " ", "y"}], "]"}], ",", " ", "0"}], "]"}], ",", 
         "\n", "\t\t\t", 
         RowBox[{"Equal", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"U", ",", " ", "py"}], "]"}], ",", " ", "0"}], "]"}]}], 
        "\n", "\t\t", "]"}], ",", "\n", "\t\t", 
       RowBox[{"{", 
        RowBox[{"y", ",", " ", "py"}], "}"}], ",", "\n", "\t\t", "Reals"}], 
      "\n", "\t", "]"}]}], "\n", "}"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{"expected", ":", " ", 
     RowBox[{"{", 
      RowBox[{"True", ",", " ", "False"}], "}"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000302179055504*^9, 4.000302179055504*^9}, {
   4.0008005670961704`*^9, 4.0008005702863693`*^9}, 4.000800607637377*^9, {
   4.000801554724512*^9, 4.000801570608526*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c1c7b342-de09-6742-9325-3e1f2e996363"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{4.0003022212390347`*^9, 4.000800839863159*^9, 
  4.0008015725434856`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"758cff46-1695-0c44-b466-8e3769c26ef4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Prop", ".", " ", "4.3"}], ",", " ", 
    RowBox[{"Prop", ".", " ", "7.2"}], ",", " ", 
    RowBox[{
     RowBox[{"Cor", ".", " ", "7.8"}], ":", " ", 
     RowBox[{"multiplicity", " ", 
      RowBox[{
       RowBox[{"2", "/", "1"}], "/", "0"}]}]}], ",", " ", 
    RowBox[{"minimizers", " ", "of", " ", "the", " ", "residual"}], ",", " ", 
    RowBox[{"deficit", " ", "by", " ", "Minimize", "\n", "   ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"px", "^", "2"}], "/", "2"}], " ", "+", " ", "w"}]}], ",", 
       " ", 
       RowBox[{"E", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"w", " ", "=", " ", "0"}], ",", " ", "1", ",", " ", "2"}], 
      ")"}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"RealLifts", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"px", " ", "^", " ", "2"}], ")"}], " ", "/", " ", 
              "2"}], ")"}], " ", "+", " ", "#"}], ",", " ", "1", ",", " ", 
           "px"}], "]"}], "]"}], "]"}], ",", "\n", "\t\t", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "2"}], "}"}]}], "\n", "\t", 
      "]"}], ",", "\n", "\t", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"ResidualMinimizers", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"px", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}],
             ")"}], " ", "+", " ", "#"}], ",", " ", "1", ",", " ", "px"}], 
         "]"}], "]"}], ",", "\n", "\t\t", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "2"}], "}"}]}], "\n", "\t", 
      "]"}], ",", "\n", "\t", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"EnergyDeficit", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"px", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}],
             ")"}], " ", "+", " ", "#"}], ",", " ", "1", ",", " ", "px"}], 
         "]"}], "]"}], ",", "\n", "\t\t", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1", ",", " ", "2"}], "}"}]}], "\n", "\t", 
      "]"}]}], "\n", "}"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"expected", ":", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "1", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ",", " ", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", " ", 
         RowBox[{"{", "0", "}"}], ",", " ", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}]}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000302179058609*^9, 4.000302179058609*^9}, {
  4.000800614159958*^9, 4.0008006170022583`*^9}, {4.000801481462303*^9, 
  4.000801508443592*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"928137ba-5752-2b48-8c37-4e632efa2e4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], ",", 
       SqrtBox["2"]}], "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.0003022224203033`*^9, 4.000800840983076*^9, {4.000801482607132*^9, 
   4.000801510563978*^9}},
 CellLabel->"Out[88]=",ExpressionUUID->"c0486a1c-55a4-6d40-9146-4efe41e3bee2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Thm", ".", " ", "4.6"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Remark", " ", "4.7"}], ":", " ", 
      RowBox[{
       RowBox[{"exact", " ", "square"}], "-", 
       RowBox[{"root", " ", "law", " ", "along", " ", "py"}]}]}], " ", "=", 
     " ", "0"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hbY", "[", "yv_", "]"}], "  ", ":=", " ", 
     RowBox[{"hb", " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"py", " ", "->", " ", "0"}], ",", " ", 
        RowBox[{"y", " ", "->", " ", "yv"}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Eofb", "[", "yv_", "]"}], " ", ":=", " ", 
     RowBox[{"U", "  ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"py", " ", "->", " ", "0"}], ",", " ", 
        RowBox[{"y", " ", "->", " ", "yv"}]}], "}"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"hpp", " ", "=", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"hbY", "[", "y", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"px", ",", " ", "2"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sepExact", "[", "yv_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Max", "[", "#", "]"}], " ", "-", " ", 
          RowBox[{"Min", "[", "#", "]"}]}], ")"}], "/", "2"}], " ", "&"}], "[", 
      RowBox[{"px", " ", "/.", " ", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hbY", "[", "yv", "]"}], " ", "==", " ", "En"}], ",", " ", 
         "px", ",", " ", "Reals"}], "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"sepLaw", "[", "yv_", "]"}], "   ", ":=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"En", " ", "-", " ", 
          RowBox[{"Eofb", "[", "yv", "]"}]}], ")"}], "/", "hpp"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"yv", ",", " ", 
        RowBox[{"sepExact", "[", "yv", "]"}], ",", " ", 
        RowBox[{"sepLaw", "[", "yv", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"yv", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0.2", ",", " ", "0.3", ",", " ", "0.35"}], 
         "}"}]}], "}"}]}], "]"}], " ", "//", " ", "N", "   ", 
    RowBox[{"(*", " ", 
     RowBox[{"sepExact", " ", "==", " ", "sepLaw"}], " ", 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{4.000302179061617*^9, 4.000302179061617*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"bfc671e1-b6ee-4546-ad03-4cec1f41923f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.5`", ",", "0.5`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.4640402281411961`", ",", "0.4640402281411961`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.4219004621945797`", ",", "0.4219004621945797`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.35`", ",", "0.39507383276209695`", ",", "0.39507383276209695`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.000302224545313*^9, 4.000800841835224*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"f513906e-b7e4-f24a-ad69-82e1c90a55b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Cor", ".", " ", "7.5"}], ":", " ", 
     RowBox[{"scalings", " ", "near", " ", "the", " ", "discriminant"}]}], ",",
     " ", 
    RowBox[{
    "computed", " ", "by", " ", "series", " ", "inversion", " ", "on", " ", 
     "a", " ", "fibre", " ", "with", " ", "a", " ", "cubic", " ", "term"}]}], 
   " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"fp", " ", "=", " ", 
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"a", " ", ">", " ", "0"}], ",", " ", 
       RowBox[{"FoldFingerprint", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{
            RowBox[{"px", "^", "2"}], "/", "2"}]}], " ", "+", " ", 
          RowBox[{"k", " ", 
           RowBox[{"px", "^", "3"}]}], " ", "+", " ", "c"}], ",", " ", "px", ",",
          " ", "0", ",", " ", "Delta"}], "]"}]}], "]"}]}], ";"}], "\n", "fp", 
   "\n", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", " ", ">", " ", "0"}], " ", "&&", " ", 
      RowBox[{"Delta", " ", ">", " ", "0"}]}], ",", "\n", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Delta", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"fp", "[", "\"\<rootSeparation\>\"", "]"}], "]"}], ",", 
           "    ", "Delta"}], "]"}], ",", "\n", "                 ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"fp", "[", "\"\<slopeAtLift\>\"", "]"}], "]"}], ",", 
           "       ", "Delta"}], "]"}], ",", "\n", "                 ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"fp", "[", "\"\<residualCurvature\>\"", "]"}], "]"}], ",",
            " ", "Delta"}], "]"}]}], "}"}]}], "]"}]}], "]"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{"expected", ":", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", " ", 
       RowBox[{"1", "/", "2"}], ",", " ", "1"}], "}"}]}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000302179063614*^9, 4.000302179063614*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a5b163f8-447c-894e-bb16-fd23a26b0803"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"h''(pc)\"\>", "\[Rule]", "a"}], ",", 
   RowBox[{"\<\"rootSeparation\"\>", "\[Rule]", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox["Delta"]}], 
     SqrtBox["a"]]}], ",", 
   RowBox[{"\<\"slopeAtLift\"\>", "\[Rule]", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox["a"], " ", 
     SqrtBox["Delta"]}]}], ",", 
   RowBox[{"\<\"residualCurvature\"\>", "\[Rule]", 
    RowBox[{"4", " ", "a", " ", "Delta"}]}], ",", 
   RowBox[{"\<\"rootSeries\"\>", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox["Delta"]}], 
      SqrtBox["a"]], "-", 
     FractionBox[
      RowBox[{"2", " ", "Delta", " ", "k"}], 
      SuperscriptBox["a", "2"]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Delta", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["k", "2"]}], 
      SuperscriptBox["a", 
       RowBox[{"7", "/", "2"}]]]}]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{4.0003022266276913`*^9, 4.00080084274279*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"a8e735af-85bf-634f-8664-2969c3d8b5d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{4.0003022266276913`*^9, 4.0008008427457905`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"c0a5c644-8a4b-9045-a679-a065f741c298"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Counterexample", " ", "6.1"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Thm", ".", " ", "5.1"}], ":", " ", 
      RowBox[{"interior", " ", "discriminant", " ", "point"}]}], " ", "=", 
     " ", 
     RowBox[{
     "local", " ", "maximum", " ", "of", " ", "the", " ", "least", " ", 
      "energy", " ", "on", " ", "the", " ", "level"}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ceH", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p1", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}], 
       ")"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q2", " ", "^", " ", "2"}], ")"}], " ", "+", " ", 
           RowBox[{"p2", " ", "^", " ", "2"}]}], ")"}], " ", "-", " ", "1"}], 
        ")"}], " ", "^", " ", "2"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ceAE", " ", "=", " ", 
     RowBox[{"AdmissibleRegion", "[", 
      RowBox[{"ceH", ",", " ", "1", ",", " ", "p1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"q2", ",", " ", "p2"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"W", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"q2", " ", "^", " ", "2"}], ")"}], " ", "+", " ", 
          RowBox[{"p2", " ", "^", " ", "2"}]}], ")"}], " ", "-", " ", "1"}], 
       ")"}], " ", "^", " ", "2"}]}], ";"}], "\n", 
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"Equivalent", "[", 
        RowBox[{"ceAE", ",", " ", 
         RowBox[{"LessEqual", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q2", " ", "^", " ", "2"}], ")"}], " ", "+", " ", 
            RowBox[{"p2", " ", "^", " ", "2"}]}], ",", " ", "2"}], "]"}]}], 
        "]"}], ",", "\n", "\t\t", 
       RowBox[{"{", 
        RowBox[{"q2", ",", " ", "p2"}], "}"}], ",", "\n", "\t\t", "Reals"}], 
      "\n", "\t", "]"}], ",", "\n", "\t", 
     RowBox[{"Reduce", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{"And", "[", 
        RowBox[{
         RowBox[{"Equal", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"W", ",", " ", "q2"}], "]"}], ",", " ", "0"}], "]"}], ",",
          "\n", "\t\t\t", 
         RowBox[{"Equal", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"W", ",", " ", "p2"}], "]"}], ",", " ", "0"}], "]"}], ",",
          "\n", "\t\t\t", 
         RowBox[{"Equal", "[", 
          RowBox[{"W", ",", " ", "1"}], "]"}]}], "\n", "\t\t", "]"}], ",", 
       "\n", "\t\t", 
       RowBox[{"{", 
        RowBox[{"q2", ",", " ", "p2"}], "}"}], ",", "\n", "\t\t", "Reals"}], 
      "\n", "\t", "]"}], ",", "\n", "\t", 
     RowBox[{"NegativeDefiniteMatrixQ", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"W", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"q2", ",", " ", "p2"}], "}"}], ",", " ", "2"}], "}"}]}], 
        "]"}], " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q2", " ", "\[Rule]", " ", "0"}], ",", " ", 
         RowBox[{"p2", " ", "\[Rule]", " ", "0"}]}], "}"}]}], "\n", "\t", 
      "]"}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"ceH", ",", " ", 
        RowBox[{"{", 
         RowBox[{"p2", ",", " ", "2"}], "}"}]}], "]"}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q2", " ", "\[Rule]", " ", "0"}], ",", " ", 
        RowBox[{"p2", " ", "\[Rule]", " ", "0"}]}], "}"}]}]}], "\n", "}"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"expected", ":", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"True", ",", " ", 
          RowBox[{
           RowBox[{"q2", " ", "==", " ", "0"}], " ", "&&", " ", 
           RowBox[{"p2", " ", "==", " ", "0"}]}], ",", " ", "True", ",", " ", 
          RowBox[{"-", "4"}]}], "}"}], "\n", "   ", "disc", " ", 
        SubscriptBox["A", "1"]}]}], ";", " ", 
      RowBox[{
      "the", " ", "only", " ", "critical", " ", "point", " ", "on", " ", 
       "the", " ", "level", " ", "is", " ", "the", " ", "origin"}], ";", " ", 
      RowBox[{"it", " ", "is", " ", "a", " ", "local", " ", "maximum"}], ";", 
      "\n", "   ", 
      RowBox[{
      "the", " ", "momentum", " ", "Hessian", " ", "is", " ", "not", " ", 
       "positive", " ", "definite", " ", "there"}]}], ",", " ", 
     RowBox[{"so", " ", 
      RowBox[{"Cor", ".", " ", "5.3"}], " ", "does", " ", "not", " ", 
      "apply"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0003021790666122`*^9, 4.0003021790666122`*^9}, {
  4.000800647805216*^9, 4.0008006663524036`*^9}, {4.000801352033798*^9, 
  4.0008013600254936`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"ade54169-31ec-7f46-8429-b7ef0299cdd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   RowBox[{
    RowBox[{"q2", "\[Equal]", "0"}], "&&", 
    RowBox[{"p2", "\[Equal]", "0"}]}], ",", "True", ",", 
   RowBox[{"-", "4"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.0003022312351093`*^9, 4.000800843672785*^9, {4.0008013533848743`*^9, 
   4.0008013634249344`*^9}},
 CellLabel->"Out[83]=",ExpressionUUID->"7d057fb7-3346-6f4d-85a2-cbc3b2dbe958"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Prop", ".", " ", "3.5"}], ",", " ", 
    RowBox[{"Cex", ".", " ", "3.6"}], ",", " ", 
    RowBox[{"3.7", ":", " ", 
     RowBox[{"hypotheses", " ", 
      RowBox[{"(", "C", ")"}]}]}], ",", " ", 
    RowBox[{"(", "U", ")"}], ",", " ", 
    RowBox[{
     RowBox[{"(", "N", ")"}], " ", "on", " ", "three", " ", "fibre", " ", 
     "functions"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"{", "\n", "\t\t", 
      RowBox[{
       RowBox[{"CoerciveQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p1", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}], ",",
          " ", "p1"}], "]"}], ",", "\n", "\t\t", 
       RowBox[{"UnimodalQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p1", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}], ",",
          " ", "p1"}], "]"}], ",", "\n", "\t\t", 
       RowBox[{"NondegenerateAtQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p1", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}], ",",
          " ", "p1", ",", " ", "0"}], "]"}]}], "\n", "\t", "}"}], ",", "\n", 
     "\t", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CoerciveQ", "[", 
        RowBox[{
         RowBox[{"Exp", " ", "@", " ", "p1"}], ",", " ", "p1"}], "]"}], ",", 
       " ", 
       RowBox[{"UnimodalQ", "[", 
        RowBox[{
         RowBox[{"Exp", " ", "@", " ", "p1"}], ",", " ", "p1"}], "]"}]}], 
      "}"}], ",", "\n", "\t", 
     RowBox[{"{", "\n", "\t\t", 
      RowBox[{
       RowBox[{"CoerciveQ", "[", 
        RowBox[{
         RowBox[{"p1", " ", "^", " ", "4"}], ",", " ", "p1"}], "]"}], ",", 
       "\n", "\t\t", 
       RowBox[{"UnimodalQ", "[", 
        RowBox[{
         RowBox[{"p1", " ", "^", " ", "4"}], ",", " ", "p1"}], "]"}], ",", 
       "\n", "\t\t", 
       RowBox[{"NondegenerateAtQ", "[", 
        RowBox[{
         RowBox[{"p1", " ", "^", " ", "4"}], ",", " ", "p1", ",", " ", "0"}], 
        "]"}]}], "\n", "\t", "}"}]}], "\n", "}"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"expected", ":", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", " ", "True", ",", " ", "True"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"False", ",", " ", "False"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"True", ",", " ", "True", ",", " ", "False"}], "}"}]}], 
      "}"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0003021790696144`*^9, 4.0003021790696144`*^9}, {
   4.0008006753862057`*^9, 4.0008006788848133`*^9}, 4.000801200108181*^9, {
   4.0008012916971817`*^9, 4.0008013328256474`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"33476a40-096f-5943-afee-a77d6e0cb547"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"False", ",", "False"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.000302235780628*^9, 4.000800844524269*^9, 
  4.0008012013717003`*^9, 4.0008013351649933`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"cb2e1f70-193b-e74d-b68f-7bb89e4d8f82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Cor", ".", " ", "5.3"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Sec", ".", " ", "8.1"}], ":", " ", 
      RowBox[{"at", " ", "E"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", "6"}], " ", "the", " ", "critical", " ", "point", " ", 
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}], " ", "of", " ", "U", " ", "is", " ", 
      "a", " ", "saddle"}]}], ",", " ", 
    RowBox[{"not", " ", "a", " ", "local", " ", 
     RowBox[{"maximum", ":", "\n", "   ", 
      RowBox[{
       RowBox[{"(", "R", ")"}], " ", "fails"}]}]}], ",", " ", 
    RowBox[{"D_E", " ", "=", " ", 
     RowBox[{
     "boundary", " ", "of", " ", "A_E", " ", "still", " ", "holds"}]}]}], " ",
    "*)"}], "\n", 
  RowBox[{
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"U", " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y", " ", "\[Rule]", " ", "1"}], ",", " ", 
        RowBox[{"py", " ", "\[Rule]", " ", "0"}]}], "}"}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"U", ",", " ", "y"}], "]"}], ",", " ", 
        RowBox[{"D", "[", 
         RowBox[{"U", ",", " ", "py"}], "]"}]}], "}"}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y", " ", "\[Rule]", " ", "1"}], ",", " ", 
        RowBox[{"py", " ", "\[Rule]", " ", "0"}]}], "}"}]}], ",", "\n", "\t", 
     RowBox[{"Det", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"U", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"y", ",", " ", "py"}], "}"}], ",", " ", "2"}], "}"}]}], 
        "]"}], " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", " ", "\[Rule]", " ", "1"}], ",", " ", 
         RowBox[{"py", " ", "\[Rule]", " ", "0"}]}], "}"}]}], "\n", "\t", 
      "]"}], ",", "\n", "\t", 
     RowBox[{"D", "[", 
      RowBox[{"U", ",", " ", 
       RowBox[{"{", 
        RowBox[{"py", ",", " ", "2"}], "}"}]}], "]"}]}], "\n", "}"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"expected", ":", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "6"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1"}], "}"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000302179070612*^9, 4.000302179070612*^9}, {
   4.0008007139427586`*^9, 4.0008007164367256`*^9}, 4.000801168989279*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"e01dc4f8-940f-134d-8d04-4315592186ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "6"], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{4.000302237660761*^9, 4.0008008455295277`*^9, 
  4.000801173162361*^9, 4.0008012855061607`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"438796cc-b0b0-cf47-ab15-cd739f5f0aef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Cor", ".", " ", "4.4"}], 
     RowBox[{"(", "d", ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Remark", " ", "7.3"}], ":", " ", 
      RowBox[{
      "the", " ", "minimization", " ", "returns", " ", "both", " ", 
       "lifts"}]}], ";", " ", 
     RowBox[{
      RowBox[{"dq1", "/", "dt"}], " ", ">", " ", 
      RowBox[{"0", " ", "selects", " ", 
       RowBox[{"p", "^", "+"}]}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"lifts", " ", "=", " ", 
     RowBox[{"RealLifts", "[", 
      RowBox[{
       RowBox[{"hb", " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"y", " ", "\[Rule]", " ", "0"}], ",", " ", 
          RowBox[{"py", " ", "\[Rule]", " ", "0"}]}], "}"}]}], ",", " ", "En",
        ",", " ", "px"}], "]"}]}], ";"}], "\n", 
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"ResidualMinimizers", "[", 
      RowBox[{
       RowBox[{"hb", " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"y", " ", "\[Rule]", " ", "0"}], ",", " ", 
          RowBox[{"py", " ", "\[Rule]", " ", "0"}]}], "}"}]}], ",", " ", "En",
        ",", " ", "px"}], "]"}], ",", "\n", "\t", 
     RowBox[{"SelectBranch", "[", 
      RowBox[{"H", ",", " ", "sec", ",", " ", "px", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", " ", "\[Rule]", " ", "0"}], ",", " ", 
         RowBox[{"py", " ", "\[Rule]", " ", "0"}]}], "}"}], ",", " ", 
       "lifts"}], "]"}]}], "\n", "}"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{"expected", ":", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
         RowBox[{"1", "/", "2"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", "/", "2"}], "}"}]}], "}"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000302179072216*^9, 4.0003021790733204`*^9}, {
   4.0008007215258675`*^9, 4.0008007237787857`*^9}, 4.000801140818239*^9, {
   4.0008012506406727`*^9, 4.000801268094946*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"0dfde672-5857-0c4c-b2bf-6c12ff6f72a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    FractionBox["1", "2"], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  4.0003022393451767`*^9, 4.0008008465188103`*^9, 4.0008011437193794`*^9, {
   4.0008012716598854`*^9, 4.000801283509733*^9}},
 CellLabel->"Out[73]=",ExpressionUUID->"a250dd5f-6af0-2348-ba3c-590a78021a27"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3.  Dynamical realizations and figures",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {4.0008001446210804`*^9, 4.0008002013544617`*^9}, {
  4.0008002365899143`*^9, 4.000800237543438*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec1",ExpressionUUID->"72a6ce5a-bcf2-1340-a545-af91847981f8"],

Cell[TextData[{
 "The same reconstruction procedure, using the section ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["x", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$x=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a6494172-1bc5-234e-b64c-b77e79131463"],
 " and the forward-crossing sheet ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["x", "TI"]], "\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["x", "TI"], "+"], ">", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$p_x=p_x^+>0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "27c02b94-929c-0645-a1e6-c5fcd2bb10c1"],
 ", generates the forward Poincar\[EAcute] sections for the two Hamiltonian \
systems studied in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Section", " ", "8"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b8f6b6aa-2ab9-d44c-b981-e66f953c256d"],
 ". The resulting plots reproduce ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Figures", " ", "2"}], "\[Dash]", "4"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4d77dc13-e946-054f-9526-f72d0e941cd9"],
 " of the manuscript in an equivalent form. The typeset figures in the paper \
are generated separately, using the same equations and conventions."
}], "Text",
 CellChangeTimes->{{4.000799555548546*^9, 
  4.000799601839987*^9}},ExpressionUUID->"f2017f69-cb18-2f48-b278-\
8e3f7d923cae"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["3.1  Henon-Heiles forward section (Sec. 8.1, ",
  FontColor->RGBColor[0.6, 0, 0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"E", " ", "=", " ", 
     RowBox[{"1", "/", "8"}]}],
    FontColor->RGBColor[0.5019607843137255, 0., 0.]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "919083e7-1170-8444-8b90-c41eaca741b5"],
 StyleBox[")",
  FontColor->RGBColor[0.6, 0, 0]]
}], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.9984233308137245`*^9}, {4.000800284890175*^9, 
  4.0008002903843765`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub11",ExpressionUUID->"71599a2e-8ec4-4f4f-b477-f9b439a4a99e"],

Cell[TextData[{
 "This example applies the reconstruction procedure to the H\[EAcute]non\
\[Dash]Heiles system at energy ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "1", "/", "8"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$E=1/8$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e94f2db0-3ab7-0745-926d-2c6dd021f11f"],
 ", below the escape threshold ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["esc", FontSlant -> "Plain"]], "\[LongEqual]", "1", "/", 
         "6"}], TraditionalForm], "errors" -> {}, "input" -> 
     "$E_{\\mathrm{esc}}=1/6$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9315d194-9858-9444-99b3-953609aea718"],
 ". On the section ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["x", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$x=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b8f000c4-a94a-2643-ba0d-1b2bb38326ce"],
 ", the missing momentum ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], 
        StyleBox["x", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_x$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7975e36b-0cc1-4048-b395-3f6935462da9"],
 " is recovered from the energy relation, and the forward-crossing condition ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["x", "TI"]], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$p_x>0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c40405fc-221c-f642-9064-20745ef2cf69"],
 " selects the positive branch. The resulting points are plotted in the \
reduced coordinates ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["y", "TI"], ",", 
           SubscriptBox[
            StyleBox["p", "TI"], 
            StyleBox["y", "TI"]]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(y,p_y)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "27a7e5a7-9754-0b46-a682-1b855aa34768"],
 ". The red curve represents the discriminant ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["E", "TI"]], "\[LongEqual]", 
         RowBox[{"{", 
           RowBox[{
             StyleBox["U", "TI"], "\[LongEqual]", 
             StyleBox["E", "TI"]}], "}"}]}], TraditionalForm], "errors" -> {},
      "input" -> "$D_E=\\{U=E\\}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "41718f24-5379-bb46-a71a-36bc51fa72f8"],
 ", which coincides with the boundary of the admissible region for this \
natural mechanical system."
}], "Text",
 CellChangeTimes->{{4.0007996696980305`*^9, 
  4.000799768371086*^9}},ExpressionUUID->"c6317dbc-db8a-3d46-b669-\
d7ccf1b0caf1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"UHH", "[", 
    RowBox[{
     InterpretationBox["yv_",
      Pattern[$CellContext`yv, 
       Blank[]]], ",", " ", 
     InterpretationBox["pyv_",
      Pattern[$CellContext`pyv, 
       Blank[]]]}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"pyv", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}], 
       ")"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"yv", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}]}], 
     ")"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"yv", " ", "^", " ", "3"}], ")"}], " ", "/", " ", "3"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hhSection", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox["y0_",
        Pattern[$CellContext`y0, 
         Blank[]]], ",", " ", 
       InterpretationBox["py0_",
        Pattern[$CellContext`py0, 
         Blank[]]]}], "}"}], ",", " ", 
     RowBox[{"Optional", "[", 
      RowBox[{
       InterpretationBox["T_",
        Pattern[$CellContext`T, 
         Blank[]]], ",", " ", "600"}], "]"}]}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", "\n", "\t", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"px0", ",", " ", "cr"}], "}"}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"px0", " ", "=", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", " ", "*", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "/", " ", "8"}], ")"}], " ", "-", " ", 
           RowBox[{"UHH", "[", 
            RowBox[{"y0", ",", " ", "py0"}], "]"}]}], ")"}]}], "]"}]}], ";", 
      "\n", "\t", 
      RowBox[{"cr", " ", "=", " ", 
       RowBox[{"Part", "[", "\n", "\t\t", 
        RowBox[{
         RowBox[{"Reap", "[", "\n", "\t\t\t", 
          RowBox[{"NDSolve", "[", "\n", "\t\t\t\t", 
           RowBox[{
            RowBox[{"{", "\n", "\t\t\t\t\t", 
             RowBox[{
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", " ", "@", " ", "1"}], "[", "x", "]"}],
                  "[", "t", "]"}], ",", " ", 
                RowBox[{"px", " ", "@", " ", "t"}]}], "]"}], ",", "\n", 
              "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", " ", "@", " ", "1"}], "[", "y", "]"}],
                  "[", "t", "]"}], ",", " ", 
                RowBox[{"py", " ", "@", " ", "t"}]}], "]"}], ",", "\n", 
              "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", " ", "@", " ", "1"}], "[", "px", 
                  "]"}], "[", "t", "]"}], ",", "\n", "\t\t\t\t\t\t", 
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x", "[", "t", "]"}], " ", "+", " ", 
                   RowBox[{"2", " ", "*", " ", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], " ", "*", " ", 
                    RowBox[{"y", "[", "t", "]"}]}]}]}], ")"}]}]}], "\n", 
               "\t\t\t\t\t", "]"}], ",", "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", " ", "@", " ", "1"}], "[", "py", 
                  "]"}], "[", "t", "]"}], ",", "\n", "\t\t\t\t\t\t", 
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"y", "[", "t", "]"}], " ", "+", " ", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], " ", "^", " ", "2"}]}], 
                    ")"}], " ", "-", " ", 
                   RowBox[{
                    RowBox[{"y", "[", "t", "]"}], " ", "^", " ", "2"}]}], 
                  ")"}]}]}], "\n", "\t\t\t\t\t", "]"}], ",", "\n", 
              "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{"x", " ", "@", " ", "0"}], ",", " ", "0."}], "]"}], ",",
               "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{"y", " ", "@", " ", "0"}], ",", " ", "y0"}], "]"}], ",",
               "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{"px", " ", "@", " ", "0"}], ",", " ", "px0"}], "]"}], 
              ",", "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{"py", " ", "@", " ", "0"}], ",", " ", "py0"}], "]"}], 
              ",", "\n", "\t\t\t\t\t", 
              RowBox[{"WhenEvent", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{"Equal", "[", 
                   RowBox[{
                    RowBox[{"x", " ", "@", " ", "t"}], ",", " ", "0"}], "]"}],
                   ",", " ", 
                  RowBox[{"Greater", "[", 
                   RowBox[{
                    RowBox[{"px", " ", "@", " ", "t"}], ",", " ", "0"}], 
                   "]"}]}], "]"}], ",", "\n", "\t\t\t\t\t\t", 
                RowBox[{"Sow", " ", "@", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"y", " ", "@", " ", "t"}], ",", " ", 
                   RowBox[{"py", " ", "@", " ", "t"}]}], "}"}]}]}], "\n", 
               "\t\t\t\t\t", "]"}]}], "\n", "\t\t\t\t", "}"}], ",", "\n", 
            "\t\t\t\t", 
            RowBox[{"{", 
             RowBox[{"x", ",", " ", "y", ",", " ", "px", ",", " ", "py"}], 
             "}"}], ",", "\n", "\t\t\t\t", 
            RowBox[{"{", 
             RowBox[{"t", ",", " ", "0", ",", " ", "T"}], "}"}], ",", "\n", 
            "\t\t\t\t", 
            RowBox[{"MaxSteps", " ", "\[Rule]", " ", 
             RowBox[{"(", 
              RowBox[{"10", " ", "^", " ", "6"}], ")"}]}], ",", "\n", 
            "\t\t\t\t", 
            RowBox[{"AccuracyGoal", " ", "\[Rule]", " ", "12"}], ",", " ", 
            RowBox[{"PrecisionGoal", " ", "\[Rule]", " ", "12"}]}], "\n", 
           "\t\t\t", "]"}], "\n", "\t\t", "]"}], ",", "\n", "\t\t", "2"}], 
        "\n", "\t", "]"}]}], ";", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"SameQ", "[", 
         RowBox[{"cr", ",", " ", 
          RowBox[{"{", "}"}]}], "]"}], ",", " ", 
        RowBox[{"{", "}"}], ",", " ", 
        RowBox[{"First", " ", "@", " ", "cr"}]}], "]"}]}]}], "\n", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"seedsHH", " ", "=", " ", 
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.", ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.1", ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.2", ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.3", ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2"}], ",", " ", "0.1"}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.", ",", " ", "0.2"}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.", ",", " ", 
       RowBox[{"-", "0.25"}]}], "}"}]}], "\n", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ptsHH", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"hhSection", ",", " ", "seedsHH"}], "]"}], ",", " ", "1"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", "\n", "\t", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"ptsHH", ",", "\n", "\t\t", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"PointSize", "[", "0.006", "]"}], ",", " ", 
        RowBox[{"GrayLevel", " ", "@", " ", "0.2"}]}], "]"}]}]}], "\n", "\t", 
    "]"}], ",", "\n", "\t", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Equal", "[", 
      RowBox[{
       RowBox[{"UHH", "[", 
        RowBox[{"yv", ",", " ", "pyv"}], "]"}], ",", " ", 
       RowBox[{"1", " ", "/", " ", "8"}]}], "]"}], ",", "\n", "\t\t", 
     RowBox[{"{", 
      RowBox[{"yv", ",", " ", 
       RowBox[{"-", "0.55"}], ",", " ", "0.75"}], "}"}], ",", "\n", "\t\t", 
     RowBox[{"{", 
      RowBox[{"pyv", ",", " ", 
       RowBox[{"-", "0.6"}], ",", " ", "0.6"}], "}"}], ",", "\n", "\t\t", 
     RowBox[{"ContourStyle", " ", "\[Rule]", " ", "Red"}]}], "\n", "\t", 
    "]"}], ",", "\n", "\t", 
   RowBox[{"Frame", " ", "\[Rule]", " ", "True"}], ",", "\n", "\t", 
   RowBox[{"FrameLabel", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<y\>\"", ",", 
      " ", "\"\<\!\(\*SubscriptBox[\(p\), \(y\)]\)\>\""}], "}"}]}], ",", "\n",
    "\t", 
   RowBox[{"AspectRatio", " ", "\[Rule]", " ", "Automatic"}], ",", "\n", "\t", 
   RowBox[{"PlotRange", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.55"}], ",", " ", "0.75"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.6"}], ",", " ", "0.6"}], "}"}]}], "}"}]}], ",", "\n", 
   "\t", 
   RowBox[{
   "PlotLabel", " ", "\[Rule]", 
    " ", "\"\<Henon-Heiles forward section  x=0, \!\(\*SubscriptBox[\(p\), \
\(x\)]\)>0, E=1/8;  red: \!\(\*SubscriptBox[\(D\), \(E\)]\)\>\""}]}], "\n", 
  "]"}]}], "Input",
 CellChangeTimes->{{4.000800798981291*^9, 4.0008008097603817`*^9}, {
  4.0008008841066895`*^9, 4.0008008856208954`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"62c065b0-c87b-1a4e-a9bb-69b95b835813"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {GrayLevel[0.2], PointSize[0.006], AbsoluteThickness[2], 
         PointBox[CompressedData["
1:eJxNl3c81f/7/62kokKRaBASZRflcJE9KxpEEjJKVrKSmZJskRGOvQuRdXia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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               AbsoluteThickness[2], 
               PointSize[0.006], 
               GrayLevel[0.2]], 
              Point[CompressedData["
1:eJxNl3c81f/7/62kokKRaBASZRflcJE9KxpEEjJKVrKSmZJskRGOvQuRdXia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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.4169723053171344, 
              0.6485698059932068}, {-0.48795608582572386`, 
              0.48826816640819976`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                AbsoluteThickness[2], 
                PointSize[0.006], 
                GrayLevel[0.2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.4169723053171344, 
             0.6485698059932068}, {-0.48795608582572386`, 
             0.48826816640819976`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               AbsoluteThickness[2], 
               PointSize[0.006], 
               GrayLevel[0.2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           AbsoluteThickness[2], 
           PointSize[0.006], 
           GrayLevel[0.2]], 
          Point[CompressedData["
1:eJxNl3c81f/7/62kokKRaBASZRflcJE9KxpEEjJKVrKSmZJskRGOvQuRdXia
4Vhn2bvIKKWyIvmd9+97u33wx3Hut3Nd1/N6Xtfjer2eT15zB/27dDQ0NN7U
j//+K6sUk+w/dsJ+F3w+/Y4a5LfC/z5ZfBxS2tvuX/B/jyZLMYkY10FQqD82
tO6Og4tKHZYTElWgedeUxlmkBHbHyUoq+eMg0l2AVHToPbqeRnuBY3YQXvdE
37F1xCGjyuhFs4Pj0J/kKqTvVwozbjv5aqU74dQ0/oXFDxz8DbKQxb06DVzk
3dI/Le6guFST/nzrLmi3KMviZK1B14tHJ3/rjsN+rBaFU78EYTyr96r+HACD
1gWTNx44cA7IFojPLwco7G04z1cM2n1lUW9+1oLnmdrVvL2l6Oz4hTdXTIaA
xiPTQcsUh45Nj9mwLozBy8ybA3SeZTBGWvD6Fd8BTCNS0R0dOOD0HHt8ZK8e
hHII2gZTnNGvob4oG8lu2Hum9kPdwRp0YA/3kznHccC4rUil1hUhZ6i3XlUf
gKFnTx3bnXGgW0B3QKOsFIZc+JkP1b2D6Y9hvAG9daB3YGXtHl8Z2tOk+0Gs
fwgSxWSOfFHEoavfmHYaFI7BkUbvcdEnHyBKbN68/Gs7KNbuXJB8gwPlICE7
FHgHKAfffLOa90Z37jFN83MSoEdAOEX3QA36dfB0XHbcONCemmMi+heiFM7L
oQGe/eARhQu/Yo0D6QsTNCVPioGbyZj120gBJOTq33NUagCnGK7seuUPiGNl
OnzaYBhuC4TmzXPhkMaFL3b11mMgKutIP+tWDg1vc9lrZdqhV2TulKYFDnzD
1/Fd1fZwg+sW19hMIDo66LmSlEKARaHucx17a9DtBYxsUu04uNftWTcQyEXj
J4JXp7P6YA7LcczFFAeLovPEFJFC+NFh7hqwPw/ycrEQ5tsIhyyNLAdVypHR
4tfDGTXDgAQYDG59r0Zh3ZHmKqfGIIlsL5OpXgGFFZzynLF4sIy3YGI+hYMB
tSNfE5pcQbDVwa92+iUyCfwzWXicCJp66o3CjDXIyZAkcHlkHAq+1SlH0mai
Bjnz5ZtzvTC+a/3VDRMc2H9NunI0JQd+J2bvF3+XDWzFL9Q3PJvgT4mZ5Z69
FSh0QaHBbd8IDPfnigrWVyMr0rG09cVR+N56mO7S5wrgXFW/6M+MBwW3GNbs
+WqYGz9kyTrjDXbq8f6Y3AhkhGJ76+KIYNojS//wDw7RBn/7QLs0DsuND2CG
PxVJE27u0FTphf3XUx0e3saBYKRHsO7eTCBpTJ64lpMJIUO7wz6qNsOTysJJ
qcIKFClpndNwZQS+ufKkCoRXI4cplYVnzaOAL3vrHW1SCe3RrsxuL9vg4c/K
ofrcaiicynH4ZPEUkpxjx8vvRqN3cJVFgoMEWUda6ShfcOiGUbuWC9MEtNo8
tNO8kIB2D9kK7sH2QDNG/9iCFQ4yfUfP002lAoaeRbz6fTq8wfinZdJ/hATZ
az+MMZVIatXP0zdiBAiT+lZ8l6vRb+/821ZRo/BoNg7VtFXC/fags/rrrbB5
VPqn8JVqOC24++vKiZdwh8xofSctFlntjklPKySB4pXXO0U7cMiE5tHX8kMT
cNz4bUZDSgTa9/OrC2aaAjstMXsTHuHgZTnL/RK7JPjA+3pmOSwVHou0uOp2
fQRBI68lpe5K9D3O+LchZQTkLc5P+61XoYB4Ia76q6MQ5fxe8fT5KuBTvXGg
V6MVGk/fylUZqIJfLSxBXwyiYPz8izi2igRk4vO9+74dGWwEzCNP5uHQ3bsB
1tl8E7D/cFrGYvpD9F1BOayHnQLnPHIzwsNxsGa93C/4KxaceUyaP5omg1lm
u/+x7BZAQVG1hTZViKJEX5d1ZBSKb9+8FBNZhSbu982xsoyC/pEnzwryqiA/
ulVCzrUFtOlVOXTVqsDLUafK+k4cOOpWfux2SUG/AoimQyoU0IjabCoJwqHY
nIe3VHkngH1OpGuo1Rs4RzjiVRXIsOFhtXSyBAcCasT55uORIDNlb1VXGQ99
joKPPIIo8PSAD8XNogQ9u25Uts4xCjZXVOaZ9yfB2oZI5X1MB6zvXg6pv1wE
6bPJXbkd9XCVK3pHo2cGWr9n8e3n00H4dLSAwYelCH0XF3WJ4xyEsEET6VGv
IiB297UuMdVDBZEh6vqedOj9VmZwVr4TiEY5ncTCIpSRkDlQrTYKOi8XdrtX
xKFP8em1f+go8DJwEkO2KAFCY4aCa24l8ATSKyJZO3Qk2ZMiy9IDQ8YBTlO3
StDHl39M2sZHQMjtd2tqIhZ++ljtdVNoB5zu56bQvnfguNOy2SOxAZrWuIUW
BjKRrZTrBbrvg4AbfJOgffQdMhRLlrqYNQBvsWLsiSNFkNA/MKusXwdPye/x
WiGp8MHyxVSbYhfAYORxE7pitDigpWTtMAqZvOkYR6lXyN7xSzzJiwyhCu1v
4kxLwN9bL1pjoBI2/5a+uiHthXYe/Ij4I3vgzmS37nmDEmShKqjzPmMEngnP
eurEpkFL74q9gTIemJ/z/Z769xbc9rEfDXjYCA+TmkpqhLLRRxU8vNIfgl/v
Q04n0L9FBasGBZclBsCH7LzPQrwYzjGGmhReRbDB5fHVZyMFmhnTA3apd8Pr
fYHKJN1iZBDJqGcQMQpX8VcknuwJRwFH0wNPLpPgT1jFP0mDEqDx1TpUfaoK
jtktDmrxBiLVY1F+pw70gtH57A/qyiVodOhe6mmLETgtc9Gs1C0D2KPO/v6j
1QbXTRz4nA+9BX1vO51dBk2QLtpLcbfOQSVZNwKCSobgyqokwbK9AMm7DcdJ
V/aDxm4eA3HXYnj2bUhaT6AW8DO6Vi9a34Asdmfq8EkCHH9fItAeXozus5ge
GckZBZXqr6NJdoEI48s8IeRAglynKphRLAHWszp7WxKrIPsC39ndx0OQ+L/I
SZHYXpBZoW+IP1OClCOn7wTzjABbl/eRUsgC93vCfx9ca6W+P3S9G/gLgZPG
pjJMthkEPYnuuNhcJO4X9pjAMgy/drQ5PnHNR1O/jijcVeiHhTSTm+eKiuGY
PI9IxKEaeFl15NC9J/FARzxSrVhIgDRR1mSO1mK0ct5Q43HFKKyalYTly7qh
5INKmuwzRLDSMuH4LlgCT+RjiP7i1ZBlXsEzGRSJbtOzjtNx9sHuaAFaR9YS
xMbOXM1AHIbDAV9Yeb5nQ+etRe8O8xZYCy88uoO/AGQeH3X9xPcRbru969As
z0N/zzInW1sOw7WNL6/7duSh9Dyb9uv1fVAhFL3eMlYM3wY+5RSL4cCKc7yU
73gshE2ZjrhJEYGLElvSulyMKNiogq7aUbh84x1fOr02ymNsETt9h0jtg8+S
H0MJePThsj7NVMOxT0cdrq2+QgJ7i785x/bB+WmxWPx8MYrR32FX7TsMIdxB
CyH+uXDF6MNNk4cfgfiZOMPEkQ/2NVayJ1hb4JcPmX6sLR+J1hXxan8Yhrn8
80KGnjmI8Xdho9PFPjDqVbgjx1gCEzrfz7Der4ac1ebLuaVREOm0I0mhiggT
56NoL/CUoC9ycatvq0dB9/by1XUfR7DX8b+FGyRAl5uHKO1AMTTEjdc+bMZB
7N0vJiM345DtoaU9pw/0Q3AFkcutvhix/WS0xYkMg2aB70/rv3nQ4ePInvy8
GXg7PBJ013LB+sup+kq6VrDGf45k7S5AlrzvrzvRj8AMh9F6CSULOavI/GJu
6AW+yJXP3fwlQKSLe2eArwLMNx9ulSdhkHgL76OjRIKiYkmrDdkSxH//vIz4
u1FoKzriqM7jD2zih5N3XSNAqCx9xUZ6MeiN+InzfKwBMa/6sISCRPT218D5
9vB+GCGM3uF/WYym++4P7SENgU+N5ueemwUg7HCzxxDbBM82/aePEnKgN19W
R3elFcLmVPvEWgqR9XSYSb02dT7JMdomBzMRW15+/T3FXvjCz383DlMCwnPv
hLE6VZBBPxNz0/85lP79oHSzlQR3N2sudOqWILOnh2ODQ3uAcbD2RvA1LPq4
UfqNv6UPFNQOGm1cj4cjG2KFNVN42M+f+js7MARayUQa3u8kGLzSYdS5hEWG
kxOSFpIDsMONk5fPIAiMP48fmrTtAs6ccivuonhwLP0kMadPABqOUoXn8Umo
rEch8NGTAQgUrjS09HFCZpgqLcUsIlxgjzwqrYSFxQwxCSfjDjhB8+YnG7xC
9YvJnl4x/fBLr2hWJDsaPaPD7Be9QgF96cL02U0sTI4nWnyeboOciYMDa8Je
aOTkg+OuJb3gVGBXvfktCT0QrDIabu2FzzpsIu3pSTAtSBe6Y6kNYIdGeIWt
Nzik7DUinKPAXYYw1j2MqeitqPNaR3o/NEGA5HO+aFCc4s9c8O4Al8yxwl/F
r4DXr/QMUwgR7K/cdggSwaKHSqf22PkOwGKS9VXPpgeQshmf5nefACFlOjSz
I0nwqjOIL0OhCzRemARf0I9HZbJOE5hTA7CS0Mmb8/wFukDWvf6biQwxDyrJ
RhtYSCj3+/i7Aw+J86abrY9fIhnsGPCW9oHgpQT4VxOPRo4krRtn9VDPQ0t0
I4CFqr9mcUcT2oCSzpy77nwRUEB1XqRLD1ylaRRhvIdF/zbvBfYN9EHhmPQt
7Hwc2Grq09hu4sGRhbMLExoKP9Lsfl4ik+BQJUeGyDyWel4v2c0pNwDX3P7e
JHA/B4Hgky0FMdT3n11ciSBzAqzengnyvUAAw1nEJGyQhOpLFdMZPAeASf5U
nP1hF/SMVOYZVkeEl2Xl+T3XsCDjF7+UJ9sBYROTQ1n4aOTFYdfQ+qwfDjE2
XG489QrR7NKvcLtPgW9euRoZq1jgm7+rUD/UBlotU90zsx6IofOhDSWxF4h/
AvoapJLRetOS3Y6xXnh1I5hXwDAJJFUN2ATp8fDHW8nnj74vSLSFCZvxUGDy
Hytu155UFMt0ea6iuB/s7/Y2jiZGAf9Qdp1AegewniHzwIkY+FhoMzXtRISl
KVd38gEskgkx+jTtPwCa9ebpUc9sQA9nuVP1KQHOMUjv0T2eDIjUlLDA3gWH
hw4bBf2KQ31dbIyZxwZgpIOOR7kyGAkocmk3nyBDnfL8XgJ9KhgqwZm9ZXjw
dWEpfO8QjA61Xz7Yhe2DdV9WpxS+BCQrmKnAgHpg4c+g0oYQFliYbwcUJrbB
ZEpi/llnfZg4E0lxNu6BDykcrleeYBGv8byrzLc+wK+K6Xz1i4NaK7uOX1zt
ULQsedElKgzq+HW6/SpIIHJTs/jRZyy61vY54IbyALxR3vGJNBEIh2WjPNbq
uwBvp3Lf0CoB8Klynmp8BOB9EllG3p2EipZ8mrhcB6DR53U283tXVKOhQfNz
kAiPW/oU7Gyx0C/X4pbK0QE+LRURZVej0Ut+WdH3bv3AqPnjlkreK3T3286a
/EAKFGAEes8vYEHfXDgTS2gD7KWFZ8VZbmgqak/v6tNeMJXNazrgnozoLcvL
fiz2Ao9nVBvL7iSIvzQvqsyGBx6NzZUaBz9QG9bnGqOlUNd92PllbyoqzPBc
V0D9UG17LR3DHgWEPMxP5tYOkDNNjf0ZFQPE/ncSEzeI0HCn+cTptRS0cn+4
eebpANTtWaguUbUAkviJSMkkAog/C5UvNkuGe8RPEp2znbDM0ii9KzIOvY63
jH9zcABWCyI/Uaj3xeZ1onwM9fxsnp/BILYrFSITV/L2JVP7ydu6+vjOCySv
ycZwJrQPdOvEK0eeJqBYFecmv74eKHAolJjbjwXGFy2CasltgA8yyzTPNYbs
Xdr5Yhd7QJtrRfZBOBbtZr4rpfyvD1ykXf0+sccBUXLnXsOz7dDNc8VPLiYc
9p3yV6pIIsHXSG/Pgn4sai4nNZ3QHoDO8NQwrcynwGmY6NP2vQuUU0mNBbUJ
MFuy0Ce/mwArs4Mlz+reoBNs/NfKnAaAL0dQZ0HDA2nzWfNaLRHhafyfzeXH
WLjGcFnKcKkdKAnztmojUUjkFdtxeZt+sF4XCM4SikFs8W1Vr53JkNHE8JWX
ooG0suhcP7iTIYfQ7WjroAZld4o68FJkwHrRWTyV5YOAN5d3Ltwng5lD4Juz
IVpIHWjJvN5koOCLS6PslcGya9Yj9CwZZNU0j8T/kYB0idee85ZkoMkUFO99
qY0qCXyapf7U+dFSS+3vAOBPEV6zlyWDr+w/7MebF8D4IM/bultk4FQ70SLX
oY2uR3wV03tGBsfkC9brozKQHROoZIwhw8LbLPrvdEoQSDN+N/E6NV/THY3d
2trITudwfG8QGY4Tf+Y6xYjC30tNO2SUqPZ4DoXP5iqQpd8s8+4SGbxj/9hI
7dVCshq3/soFU/fzuHLqqhgXfEleeTKuRgah3bMdI2fV4fr951KnNckwHjxW
xMejgZLmWYpcqPY0ASXzuBVGpHZc5JK4Lhlqssc0FWw0Qdk87BUoU/cnOmYn
HaCKvJIqRXxeUP1FQ2iffD2JmGifp6wZUPczdxH3fk4LdN+XP2Oj6o+pOpbi
ce0iIo69YzN/TvWXpb14tFIacVwR0dhvTAaHn3wJ2SXaIMZSz9h2ngwRMRgb
Gn155Jamy3j6KbV+qrajDN8wyLvn0hFFczJoPMFyB1dpwwtfoy++56jxlrnt
HUXPooUUBaXfPmS4sVH44p3wRRRlVqRsaEuG4Fa32L+02lCfu7h2WZq6P196
C+6fQog33uofxZO6XpnpOMVMFRkV7g4+6UjlF02G/aGawCZp+ESDqg8aF+Em
Dcs9CKP+/N2iC5VpR9pO02kgydR7Nd6uZMCUdpqz2qgDnXFAsj3VXvGkv0HA
MAfI2f9jemxPhv7rz188/6uJdIalf0hQ71uKpvGqj1JUwFuX+VoDNZ8Zzrbo
DKszsEDhmH1lTd2fh5ST+kVqv9c0Mrj8yNDkv8tRXV0JOiwfWF6Qofbzi++7
NU0Z+ClnwudsRtXDAD87Dq+NpMelptgDqf2g+N/3nL8AjKF7kpsvkCGukxtq
AeCnuaCEihEZeCauudyM0kY8L+SEdlD15Nub1VgZIQkiR1lvagMZgtzzvzaL
KsN8MO8URp8MRSav5YkJWsjyMcu+AWq/pXXkw/ffPQFsXG/4C1TIYBU2bbDn
vBpEvVreGapNhssxzkOrcxroThn9b///9MQ8Z1/H8Unh9x3VhAYtqv42eX+9
ytWARV2j3Raq1Ho40ttjw9TQooMS5t9/eto/sZdbmBfVDlY+sLxChtZgdrKV
gxbg9xXWzVLz0zivrHg+Vhnh3xn46VHzL7rB/3nZWwL9KdwVbmFIBsNYjqjD
3tqgeYNHVl2ODLT+46oWHIrI08nL3odaH5uvAkufvp9HPmIeduG3qftpWOqX
6dKGfQ72BYnU+o5DdmG1nizKFtN/lEGtvyF/mNHOHkX0l2OHygcrMjzdsM+/
f0sbuKsPZNFQnwfi95nm/CLF0NHhAbV+an+ZeiOSbsqroJlNR6+sB2TYb7uY
/0ZUC1oPDKsFUfXha66lTXuDG31+/ZYb40b1n+IWbzqkjoJ3xv8Vo+oriM/q
zpCmBjQJ2eAxVPu6Y5CXZkEHvYd4upep+hwX6Az2MtBEnLQjbgJU/dJYudiI
4lThRriwwnGqnsZts/SiagTh2HcgS92jxv913eXEqBbqsCdk3aLOx1MrXy+5
1xch8tJ359PU+RmfywyJ5ZOGHoz2Dj4LMlTcciSdfKuNjvp8sSgNoOptsdI9
eUIeEIulkAF1PrFjD3J0jDEgatVj+4s6v6YBFnwstdqohC08Yw91vvvfpimH
Np2F8QRbJ295MhTwRgczzSjBzciegd6rZFgNdZYOZdFGuXanNHSo/TZb2nXL
/Zgw3Dh5Qi/yIhlq7x8RSBNUhUQazVwaPTLYGQrXxKRqopRo7XIrqp58K65O
FP3bB0PiLm42GlQ9/AzS+0VSBwv5j5dT1Knxf+3T5nuqjirdj10y+E9/FQQJ
0rsD6IrNzutD1HikVTzJfFATNvQ+mOlq1yLykF+I2kMy5GKadWrWP8Iak3dY
sWEvMF+LWD93jAjaPQ/GjQm9EDbYqZvyMxf2jkQo2LaOAk+4XHnGyww0EXNX
NmdmFJXr/LHLpCfA0Kpj2NKjPhQiJTzWZlcHAVGsXrtWetGUaUkdJQ+P8O4i
S7fDOtDsneYvZLlu5BwaUnxsIxqkGUv6xruaUGOf3QP2hySo/WJo8EirEeKH
VqsPVvRDXFKh8MFCd6RNky9QkzQKjo9NW2u98tAzoW8Xuh6Pojna9DSh1AZg
31yIlfnRj3yuevAXZjQjB6/WT45SJGTHtPTkb3s3Eprrx2/yeqFrzqo72z61
oIE0llaJfgKsNmvPjF9sgOkDHoW+6v3wx/SE3hlRHDQ47WtMcx6BT0xmPELW
najd758u2+VBJCNswVLLWgelsQpcxXUD6K/H8m1j9lYU8q0kld+HiHb/yvv3
9z0B8f8200v5lA6KtoULS/j3KKPsqWLa814IZVGRlJtA8C9+jS0kfAjkxfMT
C94NolSGyJo15iK03vGD97l8DTy527eSLj6EfLgl6+wr6pHbnY/NXwMpKG6w
PgXbQEDY5GnJeJwiqkjCb96crUegc/7dFRcK7CudoRnRqoGQHdO30Kkh+LTA
UHQ8fRBFnNPMuzNfDMne7Kv23HXwGus5gaKHUNeLM+xqhiVo33rvyxN5vejA
4TaZngoCOmBGz+Arn4laOq0L5jRaketIhMOmBRFu7A0zddpAsPrqLo1GzQCQ
YmyzDw92oA7TNg1bn0HQ21E6wB9cDd1dLWOHvUcQLXtK5sy5Bvj2bqe+n3Y/
ovs+JS/8uwX1Si8cZCARkGOBmpNqXzeyE78nsu7iC91nHRf8LjUjvem0+VpL
EkR4xDwTiG8A/BPhtHt7qediRlkll6oylMWysf+wxCiMxgg395jEQ1DJxczi
4FE0Y/jgxv4zTVBplt3H/qIfJayjVBeVRiQ4dvWC2goJVZYZnQrw7EJ9bkqd
tR1pyJNtn6PyXAcKuuOOKxBvBtrLWZtv2t4DbNwoX7xMvcdkkJTb6btBV2Rh
r2g4BdYuEuntL5PAbH4HISODDIJ3x14OcZFBJvHzxZ3U57JxBe/RFupcbdY4
amhzU6Ai1lG1jfq8OaEuwymV0wtr4Z+6sRU4NMBiMhpqMAqPTR6mftVqgAct
V78bE0cQX6iSBA+2F/wy73Z8ekRBGafmWKOlRqD3ZtBfpaZOVCclrfXCcRLs
rKVpsGwRkMosemMzdRiim/YLZ+l2w8HM20rnT/bCmy+zyX5dPcBrKnpee74N
nXtG0LsiNgwfy2/8FnPrhKuEdT8i0zA6PCo+W/d3CNiVxwefRRDRT4rXxuXD
kyBwgyg3fbsEJYW372GbGAUaYJLYmG4H8s12SpZ0H4wHLkjxZ1DA5BEnt7pj
CrzLjz/WBmOwGFH7knwyF7STLVmKBcaQrFtHeahbHxA+dJ7KcqOgKOnd1dee
j8H8vSdejn/wKFtD+8nXts+gIaE7VhRXDi0XE/NaQ4ZATje8n1GSBEvpK9IB
BxqB1RH/fWTnKMTOnF2/86AQpZhgTxVcGEPRd+55cBf0Q0Lse1krFQr6d/q4
9ojsBPwRZ1wW/PURRUTMDfLLfIKnD68/my1qBLE67pDMzAHQCHn/NPErGcTC
dw4obJajnFulQr+/jMIeG+PAl8stMD0kZXT9+giS7eL+2+cxAns4pGXu7SKi
KAV5t4P1k6BSUColH/UGGUn7T88/HwW915dqG6j1LzFkbl2mvs8e3NJZ6Q0d
gJmOfr77LL3oUXrlGcG3ZHQsEDfx4Hov6HUblPlo9KJSv5TN4tERaLDl+t0s
04XUbsf9kA2fhN0C9s8SjyRAd+E4v8+PYXgWfI923pQANBLe6eXjZGA8ddrE
b6Yfwp8OaNvE45DLxPmK/VqdsC6wL3tTOxtUHitYZMWQQFqe9xNfbymUHnq4
nLLQDoza/ypt5MuQRcvnb8t1eNgNdtiTJilI6mGpyPE8EljJ7hPo1KuBM+pa
Xt4MBPDpkn2lJByJ0K6wZseoNqhKNZ2nk6xG85Y8b/lHuuBxRdDxwy5FwKfF
x7dxlAT963YSOK23oMef0ydE1w5MhUk1935UoK87B10lmNvhuUs1z+SiH4p+
lNfq9ZsEwha6tQ3mNdT7+4KGxI5ucNNEafK/sSj/aJNvVEMbxJ5880/vaAVy
G6iL77YgwK4T2tINQmXQcYLLqD2aCMZZZova5WlgFc37ct8lPHwuPnew9U41
utdZVGMc2A6ip+d4fuo/A+7V63eDaKjnJlO50alP1ZBHec1Fu9oJ0wtfktyL
cxF7j1iK9HE8HGw96y0q+B79sOkSELQkwjPFatenGpXQOMw3f5uOCI1DmnUO
8hHAsKyWbkJqA9+Fm3oXk3FIxI2PIUazA2gJk7WSZ5KBfXUh5OIwCXY+iS8P
6qmAjOJof4nxDije4/DinHkxSlTFrvT54EFXYa8Ql2oest0oxHVKkOCjec/h
yP04OCdyvH3YjQAZEl/+zuwzR4uNUeGPYtqAwTi+qs8Xh0LEjnG/pM6xnVke
buNpDrD/Oyt3NYgEhxhUCBOCpZBp/fUcV3c7RPY60s01l6Hjpa2RBW3UfqOT
TFmGb1BGfISlTjkJXlTfa+y2qoH3NQ9WE6e7geCcICx+KRpFK3YgH+p6dgEh
Maemq5D/1HBbF2c3hMlZfVdnLYbFwSd3l1lI4HBVRPBbawHwljgvbU7jgVN+
cE/qlUo09f526qVD7bDG5ZgfK+2BNtr+iimskqBCn5Foo1EDr0t/E2M/d0Fs
jIHD711pyD3PMjStow0yX5q+uBVTjh6wMQdJBxJA/Y7wUjCuDCIUxXTP+RHh
iMKPvlLNVAh309/clMPDrfrzYqWJ1ahoU7+vLb4dzNNFGFk1X0IkcWbW/x8J
VOU4ZdZfVQP71+FGb0on9PAUnGrtz0MhxfxmN87ggZRaoDxlU4J4m3Qcjf2J
MBaaK25VWQlBm8FRRxYIED68dOOi+0s4x6WtRf7YBixJBsZDb3HolHP4qUzb
DrDwWNvppYkF9r1yF8UoJHgyfcLlpUEFPMqKuHAd1wFzu08fLFwuRhlOBW5O
wXj4fs6ByFySg76GgdK4GgngsWap5GUcXHI+7VhkRQCWZuPAK3+ckE5pF78+
dd5SFwurmM1xKFnirONaVickNWue5ke5EGht62jkSYJ0067oJuf3oPCjbYfO
23bgkY7aqNT6gBITq+IfkPAQZV3OLHE7Hg0JRsVeayRB8Rt8WqN7DWTzHPDU
/9gNXdVGA1nOMYhzra7gUXwb3B06Xng6pgop7tw1O2DQDRV8u64tFBbDJp3u
zey/ROq5f1mErJ4Ps7tto/u78OBk0+Js9rYSdb5x8bws0A7xUWzmPGoPkGH1
is2uvyTwc5i8pn2yBqS4gyn19V0w+PCx5CxfOpLQY/V91NcGH/jGcRv05Wjn
GZvK2iwCmGUetCjT/QBfehZ9X9oTwZLZtc6iPgUmupbo2k7hYRHDVFVKqEYG
GcLB7u/agea/P2wNzuzWxubmZjf6/8zfgKlL++8L4f84pxtDMNzGTD04OZNt
HNGFwbvSbvFCCWb/8jbe8RkXhdtmT+OGuaq9jYXGMN/rN7fWF+/CrfFuMXZy
COOuty3eIBnzWXWLfY0mcUu7tsWzm8YQz22Lt9CNuaG2jesmcfUddFv24z8w
6rn0W6w4izs79HfLnmEOp8yxzd9yGHNJc5u/WQ3OPXPtf7/7lhEw+IrVLXue
Kcyw2DamWcbNrS5tcUQr5s/jbXx1Hicp/3tb/k2YsqBtbDeGO9P+a1u96jBO
lG3cP49TZ9gWz2scl8O+jWmicCoac1u8vxmn/vTbFp/+h8HWLWyxbA9m/tg2
VqzGoec//sfj4WuYgvVt698fx5xb2saXyzHl7tv85dcxeSlb/jTMi5icrG18
fRKjPvJzi5/N4aqStjHvGs6N/vsWz2zi/kRPbHHXKuZs1fS2+uBxF+1nt3iW
tuY209gW60xhzJW3+U9OYPwNtnEFBefT3LvFF3/j1mgG/seXi2hqKF4jW/0P
o6l5JzCyvZ8Yp8XBLbYZxCSYbON7GzjB6q14NHUIEyqxzX8cYbS3xaubXsRI
52/zj5jDHCZt8xdcxoT2b+O/RMzp/cNbLLyIwY8ObeVLt4kbX9pixcYljMPI
Vvz95D8YNo1t61kxyO8o34pvOLSIyxLflu+RCdxZ/m3ss4zRyNvuP4ETIG75
20TOY8q+92+rN618ofsW+x76jjmM2Vb/M3Tyx/N6/sdvupjkY09s228TnXwo
xzYW2iXPm/R//v8PbXsG3A==
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.4169723053171344, 
          0.6485698059932068}, {-0.48795608582572386`, 0.48826816640819976`}},
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            AbsoluteThickness[2], 
            PointSize[0.006], 
            GrayLevel[0.2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {GraphicsComplexBox[CompressedData["
1:eJxdV3k4VesaN2Ro0mBoELeeiHA5aSCVt3Z1Gm40HzcKKYXCrQ4JRXS6dRSK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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
          154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
          167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 
          180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 
          193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 
          206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 
          219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 
          232, 233, 234, 235}]},
        RowBox[{
          RowBox[{
            FractionBox[
             SuperscriptBox[
              TagBox["pyv", HoldForm], "2"], "2"], "+", 
            FractionBox[
             SuperscriptBox[
              TagBox["yv", HoldForm], "2"], "2"], "-", 
            FractionBox[
             SuperscriptBox[
              TagBox["yv", HoldForm], "3"], "3"]}], "\[Equal]", 
          FractionBox["1", "8"]}]],
       Annotation[#, 
        Rational[1, 2] HoldForm[$CellContext`pyv]^2 + 
         Rational[1, 2] HoldForm[$CellContext`yv]^2 + 
         Rational[-1, 3] HoldForm[$CellContext`yv]^3 == Rational[1, 8], 
        "Tooltip"]& ]}], {}}},
  AspectRatio->Automatic,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"y\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(y\\)]\\)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0., 0.6, 0.6], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9, 0.36, 0.684], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.56, 0.7, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9, 0.54, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.585, 0.5976, 0.9], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9, 0.45, 0.45], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.7632186717367253, 0.8174402144034898, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8554632469481959, 0.24885384718327969`, 0.833405387394855], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.032972823413648836`, 0.7396719749139476, 0.534700104525218], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotLabel->FormBox[
   "\"Henon-Heiles forward section  x=0, \\!\\(\\*SubscriptBox[\\(p\\), \
\\(x\\)]\\)>0, E=1/8;  red: \\!\\(\\*SubscriptBox[\\(D\\), \\(E\\)]\\)\"", 
    TraditionalForm],
  PlotRange->{{-0.55, 0.75}, {-0.6, 0.6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{4.0008008562978764`*^9, 4.0008008866043205`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"8de6aa1a-4a9b-884b-abd9-251f5395132f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["3.2  Admissible-region family and the critical energy ",
  FontColor->RGBColor[0.6, 0, 0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"E", " ", "=", " ", 
     RowBox[{"1", "/", "6"}]}],
    FontColor->RGBColor[0.5019607843137255, 0., 0.]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "601f58f2-5b70-e642-aaa9-5c5d33554cac"],
 StyleBox[" (Sec. 8.1)",
  FontColor->RGBColor[0.6, 0, 0]]
}], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.9984233308137245`*^9}, {4.000800284890175*^9, 
  4.0008002903843765`*^9}, {4.0008003236675835`*^9, 4.000800378468897*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub11",ExpressionUUID->"d9540762-ff71-264e-b682-cc4d7dff8e13"],

Cell[TextData[{
 "The level sets of the reduced function ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["U", "TI"], "(", 
         RowBox[{
           StyleBox["y", "TI"], ",", 
           SubscriptBox[
            StyleBox["p", "TI"], 
            StyleBox["y", "TI"]]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$U(y,p_y)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "04b3262b-d7ca-4444-a5d1-4e5551748205"],
 " describe the discriminant ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["E", "TI"]], "\[LongEqual]", 
         RowBox[{"{", 
           RowBox[{
             StyleBox["U", "TI"], "\[LongEqual]", 
             StyleBox["E", "TI"]}], "}"}]}], TraditionalForm], "errors" -> {},
      "input" -> "$D_E=\\{U=E\\}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d52d20a0-bf1d-2948-a9e3-26bc63ac4294"],
 " and the boundary of the admissible region as the energy varies. This \
figure compares five energy levels, from ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "0.03"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$E=0.03$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3da354e7-1473-e94e-bcdc-954763431496"],
 " to the critical value ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "1", "/", "6"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$E=1/6$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "68a0f9f3-9486-9142-8b87-6500af50adc3"],
 ". Below the critical energy, the component surrounding the minimum at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"0", ",", "0"}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(0,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9cfd3bdf-e419-6340-9ac4-194b8c2b7c2b"],
 " is bounded. At ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "1", "/", "6"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$E=1/6$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e958333b-3d69-1641-bbcc-31bc00a60d19"],
 ", the level passes through the saddle point ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(1,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b3820e27-0a35-8341-89e4-b2d7a81d23bc"],
 ", where the geometry changes and the bounded component meets the unbounded \
part of the level set. This critical level is also the escape threshold of \
the H\[EAcute]non\[Dash]Heiles system."
}], "Text",
 CellChangeTimes->{{4.0007998121225986`*^9, 
  4.000799910635271*^9}},ExpressionUUID->"e596c59b-0be7-e248-8ce6-\
4b635706a3ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ContourPlot", "[", "\n", "\t", 
  RowBox[{
   RowBox[{"Evaluate", "[", "\n", "\t\t", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Equal", "[", 
       RowBox[{
        RowBox[{"UHH", "[", 
         RowBox[{"yv", ",", " ", "pyv"}], "]"}], ",", " ", "ee"}], "]"}], ",",
       "\n", "\t\t\t", 
      RowBox[{"{", 
       RowBox[{"ee", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.03", ",", " ", 
          RowBox[{"1", " ", "/", " ", "12"}], ",", " ", 
          RowBox[{"1", " ", "/", " ", "8"}], ",", " ", "0.15", ",", " ", 
          RowBox[{"1", " ", "/", " ", "6"}]}], "}"}]}], "}"}]}], "\n", "\t\t",
      "]"}], "\n", "\t", "]"}], ",", "\n", "\t", 
   RowBox[{"{", 
    RowBox[{"yv", ",", " ", 
     RowBox[{"-", "0.7"}], ",", " ", "1.45"}], "}"}], ",", "\n", "\t", 
   RowBox[{"{", 
    RowBox[{"pyv", ",", " ", 
     RowBox[{"-", "0.95"}], ",", " ", "0.95"}], "}"}], ",", "\n", "\t", 
   RowBox[{"PlotPoints", " ", "\[Rule]", " ", "100"}], ",", " ", 
   RowBox[{"MaxRecursion", " ", "\[Rule]", " ", "4"}], ",", " ", 
   RowBox[{"ContourStyle", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Lighter", "[", 
       RowBox[{"Blue", ",", " ", "0.5"}], "]"}], ",", " ", 
      RowBox[{"Lighter", "[", 
       RowBox[{"Blue", ",", " ", "0.2"}], "]"}], ",", " ", 
      RowBox[{"Darker", " ", "@", " ", "Blue"}], ",", " ", "Orange", ",", " ",
       "Red"}], "}"}]}], ",", "\n", "\t", 
   RowBox[{"Frame", " ", "\[Rule]", " ", "True"}], ",", " ", 
   RowBox[{"FrameLabel", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<y\>\"", ",", 
      " ", "\"\<\!\(\*SubscriptBox[\(p\), \(y\)]\)\>\""}], "}"}]}], ",", "\n",
    "\t", 
   RowBox[{"AspectRatio", " ", "\[Rule]", " ", "Automatic"}], ",", " ", 
   RowBox[{"Epilog", " ", "\[Rule]", " ", 
    RowBox[{"{", "\n", "\t\t", 
     RowBox[{
      RowBox[{"PointSize", "[", "0.012", "]"}], ",", "\n", "\t\t", 
      RowBox[{"Point", " ", "@", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", "\n", "\t\t", 
      RowBox[{"Point", " ", "@", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0"}], "}"}]}], ",", "\n", "\t\t", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<min\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0.12"}], "}"}]}], "]"}], ",", "\n", "\t\t", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<saddle (1,0), U=1/6\>\"", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0.55", ",", " ", "0.62"}], "}"}]}], "]"}]}], "\n", "\t", 
     "}"}]}], ",", "\n", "\t", 
   RowBox[{
   "PlotLabel", " ", "\[Rule]", 
    " ", "\"\<\!\(\*SubscriptBox[\(D\), \(E\)]\) = {U = E} for E = 0.03, \
1/12, 1/8, 0.15, 1/6\>\""}]}], "\n", "]"}]], "Input",
 CellChangeTimes->{{4.0008009989763355`*^9, 4.0008010047126102`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"db305a73-e093-1d4b-8491-75b23840bb11"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxcXAdYje/7b4js0TQiKyHJiBB3U0kpWZE9QvaIKCOyi0IkK4n23vPutM/s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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.5, 0.5, 1.], AbsoluteThickness[2], LineBox[CompressedData["
1:eJwl2NMSGAgSAMDYtm3btm3btm3b3I1t27Zt29xcp+6ha2o+YJiwUftK7QIG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         "]]},
       RowBox[{
         RowBox[{
           FractionBox[
            SuperscriptBox[
             TagBox["pyv", HoldForm], "2"], "2"], "+", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "2"], "2"], "-", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "3"], "3"]}], "\[Equal]", "0.03`"}]],
      Annotation[#, 
       Rational[1, 2] HoldForm[$CellContext`pyv]^2 + 
        Rational[1, 2] HoldForm[$CellContext`yv]^2 + 
        Rational[-1, 3] HoldForm[$CellContext`yv]^3 == 0.03, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0.2, 0.2, 1.], AbsoluteThickness[2], LineBox[CompressedData["
1:eJwN02MDFQYAAMCXvbBs2zaX3bJt2+aybWPLtm3btl27D/cTLlHDdpXaBgkE
AnGCBgJjgwcC4xjPBCYyiclMYSrTmM4MZjKL2cxhLvOYzwIWsojFLGEpy1jO
Clayin/5j9WsYS3rWM8GNrKJzWxhK9vYzg52sovd7GEv+9jPAQ5yiMMc4SjH
OM4JTnKK05zhLOc4zwUuconLXOEq17jODW5yi9vc4S73uM8DHvKIxzzhKc94
zgte8orXvOEt73jPBz7yic984Svf+M4PfvKL3wRCBAJBCEowghOCkIQiNGEI
SzjCE4E/iEgkIhOFP4lKNKITg5jEIjZxiEs84pOAhCQiMUlISjKSk4KUpCI1
aUhLOtKTgYxkIjNZyEo2spODnOQiN3nISz7yU4CCFKIwRfiLohSjOCUoSSlK
U4aylKM8FahIJf6mMlWoSjWqU4Oa1KI2dahLPerTgIY0ojFNaEozmtOClrSi
NW1oSzva04GOdKIzXehKN7rTg570ojd96Es/+jOAgQxiMEMYyjCGM4J/GMko
RjOGsYxjPBOYyCQmM4WpTGM6M5jJLGYzh7nMYz4LWMgiFrOEpSxjOStYySr+
5T9Ws4a1rGM9G9jIJjazha1sYzs72MkudrOHvexjPwc4yCEOc4SjHOM4JzjJ
KU5zhrOc4zwXuMglLnOFq1zjOje4yS1uc4e73OM+D3jIIx7zhKc84zkveMkr
XvOGt7zjPR/4yCc+84WvfOM7P/jJL34TCOk/QQlGcEIQklCEJgxhCUd4IvAH
EYlEZKLwJ1GJRnRiEJNYxCYOcYlHfBKQkEQkJglJSUZyUpCSVKQmDWlJR3oy
kJFMZCYLWclGdnKQk1zkJg95yUd+ClCQQhSmCH9RlGIUpwQlKUVpylCWcpSn
AhWpxN9UpgpVqUZ1alCTWtSmDnWpR30a0JBGNKYJTWlGc1rQkla0pg1taUd7
OtCRTnSmC13pRnd60JNe9KYPfelHfwYwkEEMZghDGcZwRvAPIxnFaMYwlnGM
ZwITmcRkpjCVaUxnBjOZxWzmMJd5zGcBC1nEYpawlGUs5396NxwU
         "]], LineBox[CompressedData["
1:eJwl09OyGIqCQMF9Y9u2bdu2bds4sW3btm3btm0n01Xz0D+wqlbCRu0rtftf
QEDA4uABASuDBQSsYjVrWMs61rOBjWxiM1vYyja2s4Od7GI3e9jLPvZzgIMc
4jBHOMoxjnOCk5ziNGc4yznOc4GLXOIyV7jKNa5zg5vc4jZ3uMs97vOAhzzi
MU94yjOe84KXvOI1b3jLO97zgY984jNf+Mo3vvODn/ziN3/4yz8CtP0fgQhM
EIISjOCEICShCE0YwhKO8EQgIpGITBSiEo3oxCAmsYhNHOISj/gkICGJSEwS
kpKM5KQgJalITRrSko70ZCAjmchMFrKSjezkICe5yE0e8pKP/BSgIIUoTBGK
UozilKAkpShNGcpSjvJUoCKVqEwVqlKN6tSgJrWoTR3qUo/6NKAhjWhME5rS
jOa0oCWtaE0b2tKO9nSgI53oTBe60o3u9KAnvehNH/ryH/3ozwAGMojBDGEo
wxjOCEYyitGMYSzjGM8EJjKJyUxhKtOYzgxmMovZzGEu85jPAhayKPj/v76E
pSxjOStYySpWs4a1rGM9G9jIJjazha1sYzs72MkudrOHvexjPwc4yCEOc4Sj
HOM4JzjJKU5zhrOc4zwXuMglLnOFq1zjOje4yS1uc4e73OM+D3jIIx7zhKc8
4zkveMkrXvOGt7zjPR/4yCc+84WvfOM7P/jJL37zh7/8IyCE/wlEYIIQlGAE
JwQhCUVowhCWcIQnAhGJRGSiEJVoRCcGMYlFbOIQl3jEJwEJSURikpCUZCQn
BSlJRWrSkJZ0pCcDGclEZrKQlWxkJwc5yUVu8pCXfOSnAAUpRGGKUJRiFKcE
JSlFacpQlnKUpwIVqURlqlCValSnBjWpRW3qUJd61KcBDWlEY5rQlGY0pwUt
aUVr2tCWdrSnAx3pRGe60JVudKcHPelFb/rQl//oR38GMJBBDGYIQxnGcEYw
klGMZgxjGcd4JjCRSUxmClOZxnRmMJNZzGYOc5nHfBawkEUsZglLWcZyVrCS
VaxmDWtZx3o2sJFNbGYLW9nGdnawk13sZg972cd+DnCQQxzmCEc5xnFOcJJT
nOYMZznHeS5wkUtc5gpXucZ1bnCTW9zmDne5x30e8JBHPOYJT3nGc17wkle8
5g1vecd7PvCRT3zmC1/5xnd+8JNf/OYPf/lHQEj/E4jABCEowQhOCEISitCE
ISzhCE8EIhKJyEQhKtGITgxiEovYxCEu8YhPAhKSiMQkISnJSE4KUpKK1KQh
LelITwYykonMZCEr2chODnKSi9zkIS/5yE8BClKIwhShKMUoTglKUorSlKEs
5ShPBSpSicpUoSrVqE4NalKL2tShLvWoTwMa0ojGNKEpzWhOC1rSita0oS3t
aE8HOtKJznShK93oTg960ove9KEv/9GP/gxgIIMYzBCGMozhjGAkoxjNGMYy
jvFMYCKTmMwUpjKN6cxgJrOYzRzmMo/5LGAhi1jMEpayjOWsYCWrWM0a1rKO
9WxgI5vYzBa2so3t7GAnu9jNHvayj/0c4CCHOMwRjnKM45zgJKc4zRnOco7z
XOAil7jMFa5yjevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd8
4COf+MwXvvKN7/zgJ7/4zR/+8o+AUP4nEIEJQlCCEZwQhCQUoQlDWMIRnghE
JBKRiUJUohGdGMQkFrGJQ1ziEZ8EJCQRiUlCUpKRnBSkJBWpSUNa0pGeDGQk
E5nJQlaykZ0c5CQXuclDXvKRnwIUpBCFKUJRilGcEpSkFKUpQ1nKUZ4KVKQS
lalCVapRnRrUpBa1qUNd6lGfBjSkEY1pQlOa0ZwWtKQVrWlDW9rRng50pBOd
6UJXutGdHvSkF73pQ1/+ox/9GcBABjGYIQxlGMMZwUhGMZoxjGUc45nARCYx
mSlMZRrTmcFMZjGbOcxlHvNZwEIWsZglLGUZy1nBSlaxmjWsZR3r2cBGNrGZ
LWxlG9vZwU52sZs97GUf+znAQQ5xmCMc5RjHOcFJTnGaM5zlHOe5wEUucZkr
XOUa17nBTW5xmzvc5R73ecBDHvGYJzzlGc95wUte8Zo3vOUd7/nARz7xmS98
5Rvf+cFPfvGbP/zlHwGh/U8gAhOEoAQjOCEISShCE4awhCM8EYhIJCIThahE
IzoxiEksYhOHuMQjPglISCISk4SkJCM5KUhJKlKThrSkIz0ZyEgmMpOFrGQj
OznISS5yk4e85CM/BShIIQpThKIUozglKEkpSlOGspSjPBWoSCUqU4WqVKM6
NahJLWpTh7rUoz4NaEgjGtOEpjSjOS1oSSta04a2tKM9HehIJzrTha50ozs9
6EkvetOHvvxHP/ozgIEMYjBDGMowhjOCkYxiNGMYyzjGM4GJTGIyU5jKNKYz
g5nMYjZzmMs85rOAhSxiMUtYyjKWs4KVrGI1a1jLOtazgY1sYjNb2Mo2trOD
nexiN3vYyz72c4CDHOIwRzjKMY5zgpOc4jRnOMs5znOBi1ziMle4yjWuc4Ob
3OI2d7jLPe7zgIc84jFPeMoznvOCl7ziNW94yzve84GPfOIzX/jKN77zg5/8
4jd/+Ms/AsL4n0AEJghBCUZwQhCSUIQmDGEJR3giEJFIRCYKUYlGdGIQk1jE
Jg5xiUd8EpCQRCQmCUlJRnJSkJJUpCYNaUlHejKQkUxkJgtZyUZ2cpCTXOQm
D3nJR34KUJBCFKYIRSlGcUpQklKUpgxlKUd5KlCRSlSmClWpRnVqUJNa1KYO
dalHfRrQkEY0pglNaUZzWtCSVrSmDW1pR3s60JFOdKYLXelGd3rQk170pg99
+Y9+9GcAAxnEYIYwlGEMZwQjGcVoxjCWcYxnAhOZxGSmMJVpTGcGM5nFbOYw
l3nMZwELWcRilrCUZSxnBStZxWrWsJZ1rGcDG9nEZrawlW1sZwc72cVu9rCX
feznAAc5xGGOcJRjHOcEJznFac5wlnOc5wIXucRlrnCVa1znBje5xW3ucJd7
3OcBD3nEY57wlGc85wUvecVr3vCWd7znAx/5xGe+8JVvfOcHP/nFb/7wl38E
hPU/gQhMEIISjOCEICShCE0YwhKO8EQgIpGITBSiEo3oxCAmsYhNHOISj/gk
ICGJSEwSkpKM5KQgJalITRrSko70ZCAjmchMFrKSjezkICe5yE0e8pKP/BSg
IIUoTBGKUozilKAkpShNGcpSjvJUoCKVqEwVqlKN6tSgJrWoTR3qUo/6NKAh
jWhME5rSjOa0oCWtaE0b2tKO9nSgI53oTBe60o3u9KAnvehNH/ryH/3ozwAG
MojBDGEowxjOCEYyitGMYSzjGM8EJjKJyUxhKtOYzgxmMovZzGEu85jPAhay
iMUsYSnLWM4KVrKK1axhLetYzwY2sonNbGEr29jODnayi93sYS/72M8BDnKI
wxzhKMc4zglOcorTnOEs5zjPBS5yictc4SrXuM4NbnKL29zhLve4zwMe8ojH
POEpz3jOC17yite84S3veM8HPvKJz3zhK9/4zg9+8ovf/OEv/wgI538CEZgg
BCUYwQlBSEIRmjCEJRzhiUBEIhGZKEQlGtGJQUxiEZs4xCUe8UlAQhKRmCQk
JRnJSUFKUpGaNKQlHenJQEYykZksZCUb2clBTnKRmzzkJR/5KUBBClGYIhSl
GMUpQUlKUZoylOX/AAt5HoE=
         "]]},
       RowBox[{
         RowBox[{
           FractionBox[
            SuperscriptBox[
             TagBox["pyv", HoldForm], "2"], "2"], "+", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "2"], "2"], "-", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "3"], "3"]}], "\[Equal]", 
         FractionBox["1", "12"]}]],
      Annotation[#, 
       Rational[1, 2] HoldForm[$CellContext`pyv]^2 + 
        Rational[1, 2] HoldForm[$CellContext`yv]^2 + 
        Rational[-1, 3] HoldForm[$CellContext`yv]^3 == Rational[1, 12], 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 
         NCache[
          Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[2], 
        LineBox[CompressedData["
1:eJwN00OCIAYAALDp2rZt27Zt27Zt27batW3btm03hzwhCRu1r9Tun4CAgPiB
AwLKhQsIKE8FKlKJylShKtWoTg1qUova1KEu9ahPAxrSiMY0oSnNaE4LWtKK
1rShLe1oTwc60onOdKEr3ehOD3rSi970oS/96M8ABjKIwQxhKMMYzghGMorR
jGEs4xjPBCYyiclMYSrTmM4MZjKL2cxhLvOYzwIWsojFLGEpy1jOClayitWs
YS3r+Jf/WM8GNrKJzWxhK9vYzg52sovd7GEv+9jPAQ5yiMMc4SjHOM4JTnKK
05zhLOc4zwUuconLXOEq17jODW5yi9vc4S73uM8DHvKIxzzhKc94zgte8orX
vOEt73jPBz7yic984Svf+M4PfvKL3/zhLwHhAwL+IRCBCUJQghGcEIQkFKEJ
Q1jCEZ4IRCQSkYlCVKIRnRjEJBaxiUNc4hGfBCQkEYlJQlKSkZwUpCQVqUlD
WtKRngxkJBOZyUJWspGdHOQkF7nJQ17ykZ8CFKQQhSlCUYpRnBKUpBSlKUNZ
ylGeClSkEpWpQlWqUZ0a1KQWtalDXepRnwY0pBGNaUJTmtGcFrSkFa1pQ1va
0Z4OdKQTnelCV7rRnR70pBe96UNf+tGfAQxkEIMZwlCGMZwRjGQUoxnDWMYx
nglMZBKTmcJUpjGdGcxkFrOZw1zmMZ8FLGQRi1nCUpaxnBWsZBWrWcNa1vEv
/7GeDWxkE5vZwla2sZ0d7GQXu9nDXvaxnwMc5BCHOcJRjnGcE5zkFKc5w1nO
cZ4LXOQSl7nCVa5xnRvc5Ba3ucNd7nGfBzzkEY95wlOe8ZwXvOQVr3nDW97x
ng985BOf+cJXvvGdH/zkF7/5w18CIvhPIAIThKAEIzghCEkoQhOGsIQjPBGI
SCQiE4WoRCM6MYhJLGITh7jEIz4JSEgiEpOEpCQjOSlISSpSk4a0pCM9GchI
JjKThaxkIzs5yEkucpOHvOQjPwUoSCEKU4SiFKM4JShJKUpThrKUozwVqEgl
KlOFqlSjOjWoSS1qU4e61KM+DWhIIxrThKY0ozktaEkrWtOGtrSjPR3oSCc6
04WudKM7PehJL3rTh770oz8DGMggBjOEoQxjOCMYyShGM4axjGM8E5jIJCYz
halMYzozmMksZjOHucxjPgtYyCIWs4SlLGM5K1jJKlazhrWs41/+Yz0b2Mgm
NrOFrWxjOzvYyS52s4e97GM/BzjIIQ5zhKMc4zgnOMkpTnOGs5zjPBe4yCUu
c4WrXOM6N7jJLW5zh7vc4z4PeMgjHvOEpzzjOS94ySte84a3vOM9H/jIJz7z
ha984zs/+MkvfvOHvwRE9J9ABCYIQQlGcEIQklCEJgxhCUd4IhCRSEQmClGJ
RnRiEJNYxCYOcYlHfBKQkEQkJglJSUZyUpCSVKQmDWlJR3oykJFMZCYLWclG
dnKQk1zkJg95yUd+ClCQQhSmCEUpRnFKUJJSlKYMZSlHeSpQkUpUpgpVqUZ1
alCTWtSmDnWpR30a0JBGNKYJTWlGc1rQkla0pg3/Ax/1u6E=
         "]], LineBox[CompressedData["
1:eJwN00OiGAoCALA3tW382rZt27Zt27Zt27Zt27bbySJHSIKG7Sq2/V9AQMDS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         "]]},
       RowBox[{
         RowBox[{
           FractionBox[
            SuperscriptBox[
             TagBox["pyv", HoldForm], "2"], "2"], "+", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "2"], "2"], "-", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "3"], "3"]}], "\[Equal]", 
         FractionBox["1", "8"]}]],
      Annotation[#, 
       Rational[1, 2] HoldForm[$CellContext`pyv]^2 + 
        Rational[1, 2] HoldForm[$CellContext`yv]^2 + 
        Rational[-1, 3] HoldForm[$CellContext`yv]^3 == Rational[1, 8], 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0.5, 0], AbsoluteThickness[2], LineBox[CompressedData["
1:eJwN00OCIAYAALDp2rZt27Zt27Zt27Zt227Xtm01hzwhCRu1r9Tun4CAgOWB
AwIixw4IiEJUohGdGMQkFrGJQ1ziEZ8EJCQRiUlCUpKRnBSkJBWpSUNa0pGe
DGQkE5nJQlaykZ0c5CQXuclDXvKRnwIUpBCFKUJRilGcEpSkFKUpQ1nKUZ4K
VKQSlalCVapRnRrUpBa1qUNd6lGfBjSkEY1pQlOa0ZwWtKQVrWlDW9rRng50
pBOd6UJXutGdHvSkF73pQ1/60Z8BDGQQgxnCUIYxnBGMZBSjGcNYxjGeCUxk
EpOZwlSmMZ0ZzGQWs5nDXOYxnwUsZBGLWcJSlrGcFaxkFatZw1rWsZ4NbGQT
m9nCVraxnR3sZBe72cNe9rGfAxzkEIc5wlGOcZwTnOQUpznDWc5xngtc5BKX
ucK//MdVrnGdG9zkFre5w13ucZ8HPOQRj3nCU57xnBe85BWvecNb3vGeD3zk
E5/5wle+8Z0f/OQXv/nDXwLiBAT8QyACE4SgBCM4IQhJKEIThrCEIzwRiEgk
IhOFqEQjOjGISSxiE4e4xCM+CUhIIhKThKQkIzkpSEkqUpOGtKQjPRnISCYy
k4WsZCM7OchJLnKTh7zkIz8FKEghClOEohSjOCUoSSlKU4aylKM8FahIJSpT
hapUozo1qEktalOHutSjPg1oSCMa04SmNKM5LWhJK1rThra0oz0d6EgnOtOF
rnSjOz3oSS9604e+9KM/AxjIIAYzhKEMYzgjGMkoRjOGsYxjPBOYyCQmM4Wp
TGM6M5jJLGYzh7nMYz4LWMgiFrOEpSxjOStYySpWs4a1rGM9G9jIJjazha1s
Yzs72MkudrOHvexjPwc4yCEOc4SjHOM4JzjJKU5zhrOc4zwXuMglLnOFf/mP
q1zjOje4yS1uc4e73OM+D3jIIx7zhKc84zkveMkrXvOGt7zjPR/4yCc+84Wv
fOM7P/jJL37zh78ExPWfQAQmCEEJRnBCEJJQhCYMYQlHeCIQkUhEJgpRiUZ0
YhCTWMQmDnGJR3wSkJBEJCYJSUlGclKQklSkJg1pSUd6MpCRTGQmC1nJRnZy
kJNc5CYPeclHfgpQkEIUpghFKUZxSlCSUpSmDGUpR3kqUJFKVKYKValGdWpQ
k1rUpg51qUd9GtCQRjSmCU1pRnNa0JJWtKYNbWlHezrQkU50pgtd6UZ3etCT
XvSmD33pR38GMJBBDGYIQxnGcEYwklGMZgxjGcd4JjCRSUxmClOZxnRmMJNZ
zGYOc5nHfBawkEUsZglLWcZyVrCSVaxmDWtZx3o2sJFNbGYLW9nGdnawk13s
Zg972cd+DnCQQxzmCEc5xnFOcJJTnOYMZznHeS5wkUtc5gr/8h9XucZ1bnCT
W9zmDne5x30e8JBHPOYJT3nGc17wkle85g1vecd7PvCRT3zmC1/5xnd+8JNf
/OYPfwmI5z+BCEwQghKM4IQgJKEITRjCEo7wRCAikYhMFKISjejEICaxiE0c
4hKP+CQgIYlITBKSkozkpCAlqUhNGtKSjvRkICOZyEwWspKN7OQgJ7nITR7y
ko/8FKAghShMEYpSjOKUoCSlKE0ZylKO8lSgIpWoTBWqUo3q1KAmtahNHepS
j/o0oCGNaEwTmtKM5rSgJa1oTRva0o72dKAjnehMF7rSje70oCe96E0f+tKP
/gxgIIMYzBCGMozhjGAkoxjNGMYyjvFMYCKTmMwUpjKN6cxgJrOYzRzmMo/5
LGAhi1jMEpayjOWsYCWrWM0a1rKO9WxgI5vYzBa2so3t7GAn/wN4JCtR
         "]], LineBox[CompressedData["
1:eJwN00OiGAoCALA3tW3btm3btm382rZt27Zt27bbySJHSMJG7Su1+19AQMDO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         "]]},
       RowBox[{
         RowBox[{
           FractionBox[
            SuperscriptBox[
             TagBox["pyv", HoldForm], "2"], "2"], "+", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "2"], "2"], "-", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "3"], "3"]}], "\[Equal]", "0.15`"}]],
      Annotation[#, 
       Rational[1, 2] HoldForm[$CellContext`pyv]^2 + 
        Rational[1, 2] HoldForm[$CellContext`yv]^2 + 
        Rational[-1, 3] HoldForm[$CellContext`yv]^3 == 0.15, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[2], LineBox[CompressedData["
1:eJwN00OCIAgCALDaNqdt27Zt27Zt27Zt27Zt27Y3hzwhCRq2q9j2fwEBAVPC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         "]]},
       RowBox[{
         RowBox[{
           FractionBox[
            SuperscriptBox[
             TagBox["pyv", HoldForm], "2"], "2"], "+", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "2"], "2"], "-", 
           FractionBox[
            SuperscriptBox[
             TagBox["yv", HoldForm], "3"], "3"]}], "\[Equal]", 
         FractionBox["1", "6"]}]],
      Annotation[#, 
       Rational[1, 2] HoldForm[$CellContext`pyv]^2 + 
        Rational[1, 2] HoldForm[$CellContext`yv]^2 + 
        Rational[-1, 3] HoldForm[$CellContext`yv]^3 == Rational[1, 6], 
       "Tooltip"]& ]}], {}},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Epilog->{
    PointSize[0.012], 
    PointBox[{0, 0}], 
    PointBox[{1, 0}], 
    InsetBox[
     FormBox["\"min\"", TraditionalForm], {0, 0.12}], 
    InsetBox[
     FormBox["\"saddle (1,0), U=1/6\"", TraditionalForm], {0.55, 0.62}]},
  Frame->True,
  FrameLabel->{{
     FormBox[
      TagBox["\"\\!\\(\\*SubscriptBox[\\(p\\), \\(y\\)]\\)\"", HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox["\"y\"", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotInteractivity:>True,
  PlotLabel->FormBox[
   "\"\\!\\(\\*SubscriptBox[\\(D\\), \\(E\\)]\\) = {U = E} for E = 0.03, \
1/12, 1/8, 0.15, 1/6\"", TraditionalForm],
  PlotRange->{{-0.7, 1.45}, {-0.95, 0.95}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{4.0008010131530933`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"98d118a4-63d0-184d-9e44-974e5ba9205a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["3.3  Swing-spring forward section (Sec. 8.2, ",
  FontColor->RGBColor[0.6, 0, 0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"E", " ", "=", " ", "0.84"}],
    FontColor->RGBColor[0.6, 0, 0]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7c7e38e6-b263-844b-b8ec-257933ab9a25"],
 StyleBox[")",
  FontColor->RGBColor[0.6, 0, 0]]
}], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.9984233308137245`*^9}, {4.000800284890175*^9, 
  4.0008002903843765`*^9}, {4.0008003236675835`*^9, 4.0008004293171864`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub11",ExpressionUUID->"56b97bcb-24b9-ae46-a1fe-e3859f4e9604"],

Cell[TextData[{
 "This example applies the reconstruction procedure to the swing\[Dash]spring \
system at energy ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["E", "TI"], "\[LongEqual]", "0.84"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$E=0.84$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "07652aa9-bf61-6340-9392-d1bfecc72a58"],
 ", using the section ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["x", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$x=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "40f6f250-a4ad-4a48-94b9-6d2ad53951fc"],
 " and the forward-crossing condition ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["x", "TI"]], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$p_x>0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "193f522e-bbae-414e-a634-ab06352f8e94"],
 ". The missing momentum ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], 
        StyleBox["x", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_{x}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1290fa28-545c-3b4b-ab5b-e9fbf734387c"],
 " is recovered from the energy relation, and the resulting section points \
are represented in the reduced coordinates ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["z", "TI"], ",", 
           SubscriptBox[
            StyleBox["p", "TI"], 
            StyleBox["z", "TI"]]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(z,p_z)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9cd276b6-f0ac-2447-b383-d26b1fa72dd3"],
 ". The red curve is the discriminant ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["E", "TI"]], "\[LongEqual]", 
         RowBox[{"{", 
           RowBox[{
             StyleBox["U", "TI"], "\[LongEqual]", 
             StyleBox["E", "TI"]}], "}"}]}], TraditionalForm], "errors" -> {},
      "input" -> "$D_E=\\{U=E\\}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "567f19ca-8952-2242-a596-e2a2d853f4ba"],
 ", which bounds the admissible region in this example. This computation \
illustrates how the same geometric construction applies beyond the \
H\[EAcute]non\[Dash]Heiles system."
}], "Text",
 CellChangeTimes->{{4.000799961087322*^9, 
  4.00080005291605*^9}},ExpressionUUID->"3658441d-679a-cf4e-9fcd-\
e61c7c51ac74"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Uss", "[", 
    RowBox[{
     InterpretationBox["zz_",
      Pattern[$CellContext`zz, 
       Blank[]]], ",", " ", 
     InterpretationBox["pzz_",
      Pattern[$CellContext`pzz, 
       Blank[]]]}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pzz", " ", "^", " ", "2"}], ")"}], " ", "/", " ", "2"}], 
     ")"}], " ", "+", " ", 
    RowBox[{"2", " ", "*", " ", 
     RowBox[{"zz", " ", "^", " ", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rr", "[", 
    RowBox[{
     InterpretationBox["xx_",
      Pattern[$CellContext`xx, 
       Blank[]]], ",", " ", 
     InterpretationBox["zz_",
      Pattern[$CellContext`zz, 
       Blank[]]]}], "]"}], " ", ":=", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xx", " ", "^", " ", "2"}], ")"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"zz", " ", "-", " ", "1"}], ")"}], " ", "^", " ", "2"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ssSection", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       InterpretationBox["z0_",
        Pattern[$CellContext`z0, 
         Blank[]]], ",", " ", 
       InterpretationBox["pz0_",
        Pattern[$CellContext`pz0, 
         Blank[]]]}], "}"}], ",", " ", 
     RowBox[{"Optional", "[", 
      RowBox[{
       InterpretationBox["T_",
        Pattern[$CellContext`T, 
         Blank[]]], ",", " ", "400"}], "]"}]}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", "\n", "\t", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"px0", ",", " ", "cr"}], "}"}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"px0", " ", "=", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", " ", "*", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"84", " ", "/", " ", "100"}], ")"}], " ", "-", " ", 
           RowBox[{"Uss", "[", 
            RowBox[{"z0", ",", " ", "pz0"}], "]"}]}], ")"}]}], "]"}]}], ";", 
      "\n", "\t", 
      RowBox[{"cr", " ", "=", " ", 
       RowBox[{"Part", "[", "\n", "\t\t", 
        RowBox[{
         RowBox[{"Reap", "[", "\n", "\t\t\t", 
          RowBox[{"NDSolve", "[", "\n", "\t\t\t\t", 
           RowBox[{
            RowBox[{"{", "\n", "\t\t\t\t\t", 
             RowBox[{
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", " ", "@", " ", "1"}], "[", "x", "]"}],
                  "[", "t", "]"}], ",", " ", 
                RowBox[{"px", " ", "@", " ", "t"}]}], "]"}], ",", "\n", 
              "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", " ", "@", " ", "1"}], "[", "z", "]"}],
                  "[", "t", "]"}], ",", " ", 
                RowBox[{"pz", " ", "@", " ", "t"}]}], "]"}], ",", "\n", 
              "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", " ", "@", " ", "1"}], "[", "px", 
                  "]"}], "[", "t", "]"}], ",", "\n", "\t\t\t\t\t\t", 
                RowBox[{"Times", "[", "\n", "\t\t\t\t\t\t\t", 
                 RowBox[{"4", ",", "\n", "\t\t\t\t\t\t\t", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", " ", "/", " ", "4"}], ")"}], " ", "-", " ", 
                    RowBox[{"rr", "[", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"z", " ", "@", " ", "t"}]}], "]"}]}], ")"}], " ", 
                   "*", " ", 
                   RowBox[{
                    RowBox[{"x", "[", "t", "]"}], " ", "/", " ", 
                    RowBox[{"rr", "[", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"z", " ", "@", " ", "t"}]}], "]"}]}]}]}], "\n", 
                 "\t\t\t\t\t\t", "]"}]}], "\n", "\t\t\t\t\t", "]"}], ",", 
              "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Derivative", " ", "@", " ", "1"}], "[", "pz", 
                  "]"}], "[", "t", "]"}], ",", "\n", "\t\t\t\t\t\t", 
                RowBox[{"Subtract", "[", "\n", "\t\t\t\t\t\t\t", 
                 RowBox[{
                  RowBox[{"Times", "[", "\n", "\t\t\t\t\t\t\t\t", 
                   RowBox[{"4", ",", "\n", "\t\t\t\t\t\t\t\t", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", " ", "/", " ", "4"}], ")"}], " ", "-", " ", 
                    RowBox[{"rr", "[", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"z", " ", "@", " ", "t"}]}], "]"}]}], ")"}], " ", 
                    "*", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"z", "[", "t", "]"}], " ", "-", " ", "1"}], ")"}],
                     " ", "/", " ", 
                    RowBox[{"rr", "[", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"z", " ", "@", " ", "t"}]}], "]"}]}]}]}], "\n", 
                   "\t\t\t\t\t\t\t", "]"}], ",", "\n", "\t\t\t\t\t\t\t", 
                  "1"}], "\n", "\t\t\t\t\t\t", "]"}]}], "\n", "\t\t\t\t\t", 
               "]"}], ",", "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{"x", " ", "@", " ", "0"}], ",", " ", "0."}], "]"}], ",",
               "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{"z", " ", "@", " ", "0"}], ",", " ", "z0"}], "]"}], ",",
               "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{"px", " ", "@", " ", "0"}], ",", " ", "px0"}], "]"}], 
              ",", "\n", "\t\t\t\t\t", 
              RowBox[{"Equal", "[", 
               RowBox[{
                RowBox[{"pz", " ", "@", " ", "0"}], ",", " ", "pz0"}], "]"}], 
              ",", "\n", "\t\t\t\t\t", 
              RowBox[{"WhenEvent", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{"Equal", "[", 
                   RowBox[{
                    RowBox[{"x", " ", "@", " ", "t"}], ",", " ", "0"}], "]"}],
                   ",", " ", 
                  RowBox[{"Greater", "[", 
                   RowBox[{
                    RowBox[{"px", " ", "@", " ", "t"}], ",", " ", "0"}], 
                   "]"}]}], "]"}], ",", "\n", "\t\t\t\t\t\t", 
                RowBox[{"Sow", " ", "@", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"z", " ", "@", " ", "t"}], ",", " ", 
                   RowBox[{"pz", " ", "@", " ", "t"}]}], "}"}]}]}], "\n", 
               "\t\t\t\t\t", "]"}]}], "\n", "\t\t\t\t", "}"}], ",", "\n", 
            "\t\t\t\t", 
            RowBox[{"{", 
             RowBox[{"x", ",", " ", "z", ",", " ", "px", ",", " ", "pz"}], 
             "}"}], ",", "\n", "\t\t\t\t", 
            RowBox[{"{", 
             RowBox[{"t", ",", " ", "0", ",", " ", "T"}], "}"}], ",", "\n", 
            "\t\t\t\t", 
            RowBox[{"MaxSteps", " ", "\[Rule]", " ", 
             RowBox[{"(", 
              RowBox[{"10", " ", "^", " ", "6"}], ")"}]}], ",", "\n", 
            "\t\t\t\t", 
            RowBox[{"AccuracyGoal", " ", "\[Rule]", " ", "12"}], ",", " ", 
            RowBox[{"PrecisionGoal", " ", "\[Rule]", " ", "12"}]}], "\n", 
           "\t\t\t", "]"}], "\n", "\t\t", "]"}], ",", "\n", "\t\t", "2"}], 
        "\n", "\t", "]"}]}], ";", "\n", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"SameQ", "[", 
         RowBox[{"cr", ",", " ", 
          RowBox[{"{", "}"}]}], "]"}], ",", " ", 
        RowBox[{"{", "}"}], ",", " ", 
        RowBox[{"First", " ", "@", " ", "cr"}]}], "]"}]}]}], "\n", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"seedsSS", " ", "=", " ", 
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.", ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.2", ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.3", ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.4", ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3"}], ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.45"}], ",", " ", "0."}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"0.3", ",", " ", "0.4"}], "}"}], ",", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4"}], ",", " ", "0.3"}], "}"}]}], "\n", "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ptsSS", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"ssSection", ",", " ", "seedsSS"}], "]"}], ",", " ", "1"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", "\n", "\t", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"ptsSS", ",", "\n", "\t\t", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"PointSize", "[", "0.006", "]"}], ",", " ", 
        RowBox[{"GrayLevel", " ", "@", " ", "0.2"}]}], "]"}]}]}], "\n", "\t", 
    "]"}], ",", "\n", "\t", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Equal", "[", 
      RowBox[{
       RowBox[{"Uss", "[", 
        RowBox[{"zz", ",", " ", "pzz"}], "]"}], ",", " ", 
       RowBox[{"84", " ", "/", " ", "100"}]}], "]"}], ",", "\n", "\t\t", 
     RowBox[{"{", 
      RowBox[{"zz", ",", " ", 
       RowBox[{"-", "0.75"}], ",", " ", "0.75"}], "}"}], ",", "\n", "\t\t", 
     RowBox[{"{", 
      RowBox[{"pzz", ",", " ", 
       RowBox[{"-", "1.4"}], ",", " ", "1.4"}], "}"}], ",", "\n", "\t\t", 
     RowBox[{"ContourStyle", " ", "\[Rule]", " ", "Red"}]}], "\n", "\t", 
    "]"}], ",", "\n", "\t", 
   RowBox[{"Frame", " ", "\[Rule]", " ", "True"}], ",", "\n", "\t", 
   RowBox[{"FrameLabel", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", 
      " ", "\"\<\!\(\*SubscriptBox[\(p\), \(z\)]\)\>\""}], "}"}]}], ",", "\n",
    "\t", 
   RowBox[{"AspectRatio", " ", "\[Rule]", " ", "1"}], ",", "\n", "\t", 
   RowBox[{"PlotRange", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.75"}], ",", " ", "0.75"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.4"}], ",", " ", "1.4"}], "}"}]}], "}"}]}], ",", "\n", 
   "\t", 
   RowBox[{
   "PlotLabel", " ", "\[Rule]", 
    " ", "\"\<Swing-spring forward section  x=0, \!\(\*SubscriptBox[\(p\), \
\(x\)]\)>0, E=0.84;  red: \!\(\*SubscriptBox[\(D\), \(E\)]\)\>\""}]}], "\n", 
  "]"}]}], "Input",
 CellChangeTimes->{{4.00080106082765*^9, 4.0008010706664925`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"aa270126-05ca-0449-ab59-6abda60f9cb4"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {GrayLevel[0.2], PointSize[0.006], AbsoluteThickness[2], 
         PointBox[CompressedData["
1:eJwVl2k4lV8XxpVSiaKkQoqQlEJEoZWQ+IsiQ8aKZCiVEGWIDJnHTJXMQyKR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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               AbsoluteThickness[2], 
               PointSize[0.006], 
               GrayLevel[0.2]], 
              Point[CompressedData["
1:eJwVl2k4lV8XxpVSiaKkQoqQlEJEoZWQ+IsiQ8aKZCiVEGWIDJnHTJXMQyKR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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.563817386385644, 
              0.5774583506473894}, {-1.1016635613046903`, 
              1.1224416720497188`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                AbsoluteThickness[2], 
                PointSize[0.006], 
                GrayLevel[0.2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.563817386385644, 
             0.5774583506473894}, {-1.1016635613046903`, 
             1.1224416720497188`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               AbsoluteThickness[2], 
               PointSize[0.006], 
               GrayLevel[0.2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           AbsoluteThickness[2], 
           PointSize[0.006], 
           GrayLevel[0.2]], 
          Point[CompressedData["
1:eJwVl2k4lV8XxpVSiaKkQoqQlEJEoZWQ+IsiQ8aKZCiVEGWIDJnHTJXMQyKR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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.563817386385644, 
          0.5774583506473894}, {-1.1016635613046903`, 1.1224416720497188`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            AbsoluteThickness[2], 
            PointSize[0.006], 
            GrayLevel[0.2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {GraphicsComplexBox[CompressedData["
1:eJxdmHtYjnkax3Mak7gm47SSRgdJ6FLaZMONLmZKDptx2p3YFNYM5rJ2GsPk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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], LineBox[CompressedData["
1:eJwl1FV4EAQUBeANGDBqxGCM2kaXNIIKSCMISEnnaGlQUFq6Q0pauqQb6e5G
QpFOFQGVrn8fD/+5r+fl3KjoTjU6BgYEBGQWMTcWsYlDEHGJR3yCSUBCEpGY
JISQlGQkJwWhpCQVYaQmnDSkJR3pyUAEkUSRkUwxfchCVrKRnRzkJBe5+YA8
5CUf+SlAQQpRmA8pQlE+4mM+oRjFKcGnlKQUpSlDWcpRngp8RkUq8TmVqUJV
vqAa1alBTWrxJbWpQ13qUZ8GNKQRjWlCU5oRTXNa0JJWtKYNbfmKdrSnAx3p
RGe60JVufM03dKcH3/IdPelFb/rQl37053sGMJBBDGYIQxnGcEYwklGMZgxj
Gcd4fmACE5nEZKbwI1OZxnRmMJNZzOYn5jCXecxnAQtZxGKWsJRl/MxyVrCS
VaxmDWtZx3o2sJFNbGYLv7CVbWxnBzvZxW72sJd97OcABznEYY5wlGMc5wQn
OcVpznCWc/zKeS5wkUv8xu9c5g+ucJVrXOcGN7nFbe5wl3vc50/+4m8e8A8P
ecRj/uU//ucJT3nGc17wkle85g1viRl/ILGITRyCiEs84hNMAhKSiMQkIYSk
JCM5KQglJakIIzXhpCEt6UhPBiKIJIqMZAp8/4/eAX5OhBg=
          "]]},
        RowBox[{
          RowBox[{
            FractionBox[
             SuperscriptBox[
              TagBox["pzz", HoldForm], "2"], "2"], "+", 
            RowBox[{"2", " ", 
              SuperscriptBox[
               TagBox["zz", HoldForm], "2"]}]}], "\[Equal]", 
          FractionBox["21", "25"]}]],
       Annotation[#, 
        Rational[1, 2] HoldForm[$CellContext`pzz]^2 + 
         2 HoldForm[$CellContext`zz]^2 == Rational[21, 25], 
        "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(z\\)]\\)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0., 0.6, 0.6], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9, 0.36, 0.684], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.56, 0.7, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9, 0.54, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.585, 0.5976, 0.9], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9, 0.45, 0.45], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.7632186717367253, 0.8174402144034898, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8554632469481959, 0.24885384718327969`, 0.833405387394855], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.032972823413648836`, 0.7396719749139476, 0.534700104525218], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotLabel->FormBox[
   "\"Swing-spring forward section  x=0, \\!\\(\\*SubscriptBox[\\(p\\), \
\\(x\\)]\\)>0, E=0.84;  red: \\!\\(\\*SubscriptBox[\\(D\\), \\(E\\)]\\)\"", 
    TraditionalForm],
  PlotRange->{{-0.75, 0.75}, {-1.4, 1.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{4.000801073571411*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"c91e6bbd-dc8f-184c-9342-e19ee9126757"]
}, Open  ]],

Cell[TextData[{
 "The verification results are summarized in the reproducibility overview in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Section", " ", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7735792c-b360-a54e-b053-bbbc12b6270a"],
 ". The figures in this section provide a visual complement to those results."
}], "Text",
 CellChangeTimes->{{4.000800101537155*^9, 
  4.0008001085898533`*^9}},ExpressionUUID->"2b87f746-7f44-144e-9876-\
2a1c77d8868d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 640.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowTitle->"Coisotropic Reduction: E. Chan-L\[OAcute]pez",
FrontEndVersion->"15.0 para Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8923afc7-e8f8-7c43-8831-8a51771c90d7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "sec1"->{
  Cell[4339, 89, 585, 10, 71, "Section",ExpressionUUID->"a1aa57d8-0a48-1f41-9c07-cfb9f5695e3a",
   CellTags->"sec1"],
  Cell[15888, 357, 539, 9, 71, "Section",ExpressionUUID->"ceab3eb4-3f1e-6b41-9ad3-9c5399ec0b12",
   CellTags->"sec1"],
  Cell[36172, 932, 540, 9, 71, "Section",ExpressionUUID->"49e0fc8b-73aa-684f-b152-d1804755d194",
   CellTags->"sec1"],
  Cell[72977, 1982, 605, 10, 70, "Section",ExpressionUUID->"72a6ce5a-bcf2-1340-a545-af91847981f8",
   CellTags->"sec1"]},
 "sub11"->{
  Cell[75322, 2041, 1184, 26, 70, "Subsection",ExpressionUUID->"71599a2e-8ec4-4f4f-b477-f9b439a4a99e",
   CellTags->"sub11"],
  Cell[141207, 3339, 1251, 26, 70, "Subsection",ExpressionUUID->"d9540762-ff71-264e-b682-cc4d7dff8e13",
   CellTags->"sub11"],
  Cell[407230, 7835, 1194, 25, 70, "Subsection",ExpressionUUID->"56b97bcb-24b9-ae46-a1fe-e3859f4e9604",
   CellTags->"sub11"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"sec1", 468818, 9081},
 {"sub11", 469308, 9090}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[629, 23, 638, 10, 106, "Title",ExpressionUUID->"cfb74a65-cc8a-5541-a063-c3c5dba78d0b"],
Cell[1270, 35, 224, 4, 52, "Subtitle",ExpressionUUID->"ffc98b07-dec4-2544-80be-9cb0e68228fb"],
Cell[1497, 41, 2817, 44, 306, "Text",ExpressionUUID->"3eae9b64-a139-1944-b0ff-31aeca59c4f4"],
Cell[CellGroupData[{
Cell[4339, 89, 585, 10, 71, "Section",ExpressionUUID->"a1aa57d8-0a48-1f41-9c07-cfb9f5695e3a",
 CellTags->"sec1"],
Cell[4927, 101, 505, 11, 66, "Input",ExpressionUUID->"e9a9f8c4-a27d-a546-8898-bd9245316d48"],
Cell[CellGroupData[{
Cell[5457, 116, 272, 4, 28, "Input",ExpressionUUID->"9953fa24-98d6-cb43-9030-7931f53bfc9a"],
Cell[5732, 122, 10107, 229, 126, "Output",ExpressionUUID->"e53ced5b-851d-5e4c-a6eb-199ba34da7fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15888, 357, 539, 9, 71, "Section",ExpressionUUID->"ceab3eb4-3f1e-6b41-9ad3-9c5399ec0b12",
 CellTags->"sec1"],
Cell[16430, 368, 3160, 84, 77, "Text",ExpressionUUID->"4f6c32de-b784-8a49-84a8-48af5abf6f2b"],
Cell[19593, 454, 16374, 468, 475, "Text",ExpressionUUID->"336f794e-0a78-e843-9334-4f0773d3d21b"],
Cell[35970, 924, 165, 3, 28, "Input",ExpressionUUID->"c33ffd6e-49e8-8b41-a9ce-d8b2502bfcfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36172, 932, 540, 9, 71, "Section",ExpressionUUID->"49e0fc8b-73aa-684f-b152-d1804755d194",
 CellTags->"sec1"],
Cell[36715, 943, 322, 7, 70, "Text",ExpressionUUID->"ce7e750f-f3f9-ab42-bc75-2856acf443a9"],
Cell[CellGroupData[{
Cell[37062, 954, 2161, 60, 70, "Input",ExpressionUUID->"fdcfe0fd-56d9-0844-81c6-04246e0bb284"],
Cell[39226, 1016, 255, 5, 70, "Output",ExpressionUUID->"43ec17d2-4f8a-934b-a408-833bdaa7a5ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39518, 1026, 1482, 41, 70, "Input",ExpressionUUID->"f64db09c-a394-7447-bd7a-5ba571c8b03a"],
Cell[41003, 1069, 514, 15, 70, "Output",ExpressionUUID->"f825bccb-bb76-9948-96b4-3bc4ac064d81"],
Cell[41520, 1086, 430, 12, 70, "Output",ExpressionUUID->"679a8c31-e330-af4c-937f-b8904b7b2941"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41987, 1103, 1993, 51, 70, "Input",ExpressionUUID->"10f90937-65a3-3c4a-9fca-9242ce119f85"],
Cell[43983, 1156, 277, 6, 70, "Output",ExpressionUUID->"ef13f71e-4f62-a844-a403-4369233d8c7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44297, 1167, 2480, 64, 70, "Input",ExpressionUUID->"c1c7b342-de09-6742-9325-3e1f2e996363"],
Cell[46780, 1233, 252, 5, 70, "Output",ExpressionUUID->"758cff46-1695-0c44-b466-8e3769c26ef4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47069, 1243, 3465, 93, 70, "Input",ExpressionUUID->"928137ba-5752-2b48-8c37-4e632efa2e4a"],
Cell[50537, 1338, 621, 19, 70, "Output",ExpressionUUID->"c0486a1c-55a4-6d40-9146-4efe41e3bee2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51195, 1362, 2730, 78, 70, "Input",ExpressionUUID->"bfc671e1-b6ee-4546-ad03-4cec1f41923f"],
Cell[53928, 1442, 620, 16, 70, "Output",ExpressionUUID->"f513906e-b7e4-f24a-ad69-82e1c90a55b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54585, 1463, 2277, 60, 70, "Input",ExpressionUUID->"a5b163f8-447c-894e-bb16-fd23a26b0803"],
Cell[56865, 1525, 1217, 36, 70, "Output",ExpressionUUID->"a8e735af-85bf-634f-8664-2969c3d8b5d4"],
Cell[58085, 1563, 274, 6, 70, "Output",ExpressionUUID->"c0a5c644-8a4b-9045-a679-a065f741c298"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58396, 1574, 5052, 133, 70, "Input",ExpressionUUID->"ade54169-31ec-7f46-8429-b7ef0299cdd2"],
Cell[63451, 1709, 411, 10, 70, "Output",ExpressionUUID->"7d057fb7-3346-6f4d-85a2-cbc3b2dbe958"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63899, 1724, 2822, 75, 70, "Input",ExpressionUUID->"33476a40-096f-5943-afee-a77d6e0cb547"],
Cell[66724, 1801, 471, 11, 70, "Output",ExpressionUUID->"cb2e1f70-193b-e74d-b68f-7bb89e4d8f82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67232, 1817, 2614, 69, 70, "Input",ExpressionUUID->"e01dc4f8-940f-134d-8d04-4315592186ec"],
Cell[69849, 1888, 377, 9, 70, "Output",ExpressionUUID->"438796cc-b0b0-cf47-ab15-cd739f5f0aef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70263, 1902, 2197, 59, 70, "Input",ExpressionUUID->"0dfde672-5857-0c4c-b2bf-6c12ff6f72a6"],
Cell[72463, 1963, 465, 13, 70, "Output",ExpressionUUID->"a250dd5f-6af0-2348-ba3c-590a78021a27"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72977, 1982, 605, 10, 70, "Section",ExpressionUUID->"72a6ce5a-bcf2-1340-a545-af91847981f8",
 CellTags->"sec1"],
Cell[73585, 1994, 1712, 43, 70, "Text",ExpressionUUID->"f2017f69-cb18-2f48-b278-8e3f7d923cae"],
Cell[CellGroupData[{
Cell[75322, 2041, 1184, 26, 70, "Subsection",ExpressionUUID->"71599a2e-8ec4-4f4f-b477-f9b439a4a99e",
 CellTags->"sub11"],
Cell[76509, 2069, 3429, 88, 70, "Text",ExpressionUUID->"c6317dbc-db8a-3d46-b669-d7ccf1b0caf1"],
Cell[CellGroupData[{
Cell[79963, 2161, 9795, 250, 70, "Input",ExpressionUUID->"62c065b0-c87b-1a4e-a9bb-69b95b835813"],
Cell[89761, 2413, 51397, 920, 70, "Output",ExpressionUUID->"8de6aa1a-4a9b-884b-abd9-251f5395132f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[141207, 3339, 1251, 26, 70, "Subsection",ExpressionUUID->"d9540762-ff71-264e-b682-cc4d7dff8e13",
 CellTags->"sub11"],
Cell[142461, 3367, 3347, 84, 70, "Text",ExpressionUUID->"e596c59b-0be7-e248-8ce6-4b635706a3ce"],
Cell[CellGroupData[{
Cell[145833, 3455, 2892, 67, 70, "Input",ExpressionUUID->"db305a73-e093-1d4b-8491-75b23840bb11"],
Cell[148728, 3524, 258453, 4305, 70, "Output",ExpressionUUID->"98d118a4-63d0-184d-9e44-974e5ba9205a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[407230, 7835, 1194, 25, 70, "Subsection",ExpressionUUID->"56b97bcb-24b9-ae46-a1fe-e3859f4e9604",
 CellTags->"sub11"],
Cell[408427, 7862, 2998, 76, 70, "Text",ExpressionUUID->"3658441d-679a-cf4e-9fcd-e61c7c51ac74"],
Cell[CellGroupData[{
Cell[411450, 7942, 11410, 287, 70, "Input",ExpressionUUID->"aa270126-05ca-0449-ab59-6abda60f9cb4"],
Cell[422863, 8231, 45009, 819, 70, "Output",ExpressionUUID->"c91e6bbd-dc8f-184c-9342-e19ee9126757"]
}, Open  ]],
Cell[467887, 9053, 483, 11, 70, "Text",ExpressionUUID->"2b87f746-7f44-144e-9876-2a1c77d8868d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> ReconstructionCoisotropicReduction.wl <==
(* ::Package:: *)

(* ============================================================================
   ReconstructionCoisotropicReduction.wl

   Computational companion to

     "Reconstruction through a coisotropic reduction:
      the missing momentum on a Poincare section as a branched covering"
     E. Chan-Lopez.

   PURPOSE.  Makes the paper's symbolic statements about its examples and its
   two numerical sections reproducible.  These are checks on examples; they do
   not replace any proof and make no claim of algorithmic advantage.

   USAGE.
     Get["ReconstructionCoisotropicReduction.wl"]   (* defines only *)
     RunReproducibility[]                           (* runs every check *)
   Get DEFINES the public functions and the driver; it does NOT run anything.
   RunReproducibility[] prints each object it computes and returns a
   TestReportObject.

   DESIGN NOTE.  The printing driver is defined AFTER EndPackage[] on purpose:
   defined inside `Private` the example symbols (px, py, y, a, v, ...) would
   print with the private context.  Defined at top level and wrapped in Block,
   they print as px, py, ... and leave no residue in the session.

   EXECUTION STATUS.  This revised version has NOT yet been executed in a
   Wolfram kernel.  It was written and checked by reading only.  Do not quote
   RunReproducibility[] as passed until it has been run; delete this paragraph
   once it has.

   NUMBERING.  Labels refer to the revised manuscript:
     Def. 2.7, 2.9 | Prop. 3.5, Cex. 3.6, 3.7 | Prop. 4.3, Cor. 4.4 |
     Thm. 5.1, Cor. 5.3 | Cex. 6.1 | Prop. 7.2, Cor. 7.4, 7.5, 7.8 | Sec. 8.1, 8.2
   ============================================================================ *)

BeginPackage["ReconstructionCoisotropicReduction`"];

FibreFunction::usage         = "FibreFunction[H, sec] returns h_b = H|_{sec}, the fibre restriction of the Hamiltonian (Definition 2.5).";
DiscriminantCondition::usage = "DiscriminantCondition[h, En, p1, bvars] is the quantifier elimination of Exists[p1, h==En && D[h,p1]==0]: the discriminant D_E (Definition 2.9).";
DiscriminantEquation::usage  = "DiscriminantEquation[h, En, p1] returns the eliminant Resultant[h-En, D[h,p1], p1] (h polynomial in p1); its real zero set contains D_E.";
AdmissibleRegion::usage      = "AdmissibleRegion[h, En, p1, bvars] returns {b : Exists[p1, h==En]}: the admissible region A_E (Definition 2.7).";
LeastEnergy::usage           = "LeastEnergy[h, p1] returns min_{p1} h, the fibrewise least energy (Definition 2.8).";
RealLifts::usage             = "RealLifts[h, En, p1] returns the distinct real solutions of h==En: the fibre of pi_E (Proposition 4.3).";
CoerciveQ::usage             = "CoerciveQ[h, p1] tests hypothesis (C) on a single parameter-free fibre function: h -> +Infinity as |p1| -> Infinity.";
UnimodalQ::usage             = "UnimodalQ[h, p1] tests hypothesis (U) on a parameter-free fibre function: exactly one real critical point m, with D[h,p1]<0 for p1<m and D[h,p1]>0 for p1>m. No condition on the second derivative is imposed.";
NondegenerateAtQ::usage      = "NondegenerateAtQ[h, p1, p1c] tests hypothesis (N): D[h,{p1,2}] != 0 at p1c.";
FoldExpansion::usage         = "FoldExpansion[h, En, p1, p1c, v, order] returns <|energyResidual, squaredResidual|>: the Taylor polynomials of h-En and (h-En)^2 about p1c in the variable v (Corollary 7.4).";
FoldFingerprint::usage       = "FoldFingerprint[h, p1, p1c, Delta] COMPUTES, by series inversion of h(p1c+v)-h(p1c)==Delta about a nondegenerate fibre minimum p1c, the leading terms in Delta of the root offset, of the slope h' at the root and of the residual curvature F'' at the root (Corollary 7.5). Keys: \"h''(pc)\", \"rootSeparation\", \"slopeAtLift\", \"residualCurvature\", \"rootSeries\".";
Residual::usage              = "Residual[h, En, p1] returns F_b = (h-En)^2 (Definition 7.1).";
ResidualMinimizers::usage    = "ResidualMinimizers[h, En, p1] returns the distinct global minimizers of F_b, obtained by symbolic minimization (Proposition 7.2).";
EnergyDeficit::usage         = "EnergyDeficit[h, En, p1] returns Sqrt[min_{p1} F_b], computed by symbolic minimization of the residual (Definition 7.7).";
SelectBranch::usage          = "SelectBranch[H, sec, p1, subs, lifts] keeps the lifts with dH/dp1>0, i.e. dq1/dt>0: the forward-crossing sheet p^+ (Corollary 4.4(d)). A convention, not a consequence of minimization.";

Begin["`Private`"];

FibreFunction[H_, sec_] := Simplify[H /. sec];

DiscriminantCondition[h_, En_, p1_, bvars_] :=
  Reduce[Exists[p1, h == En && D[h, p1] == 0], bvars, Reals];

DiscriminantEquation[h_, En_, p1_] :=
  Simplify[Resultant[h - En, D[h, p1], p1]];

AdmissibleRegion[h_, En_, p1_, bvars_] :=
  Reduce[Exists[p1, h == En], bvars, Reals];

LeastEnergy[h_, p1_] := First[Minimize[h, p1]];

(* distinct real roots: a double root is a single fibre point *)
RealLifts[h_, En_, p1_] :=
  DeleteDuplicates[Cases[Solve[h == En, p1, Reals], {p1 -> r_} :> r]];

CoerciveQ[h_, p1_] :=
  TrueQ[Limit[h, p1 -> Infinity] == Infinity] &&
  TrueQ[Limit[h, p1 -> -Infinity] == Infinity];

NondegenerateAtQ[h_, p1_, p1c_] :=
  ! TrueQ[Simplify[(D[h, {p1, 2}] /. p1 -> p1c) == 0]];

(* (U): a unique real critical point m and the sign change of h' at m.
   Nothing is asked of h''(m): p1^4 satisfies (U), Exp[p1] does not. *)
UnimodalQ[h_, p1_] := Module[{d, crit},
  d = D[h, p1];
  crit = DeleteDuplicates[Cases[Solve[d == 0, p1, Reals], {p1 -> r_} :> r]];
  Length[crit] === 1 &&
   With[{m = First[crit]},
    TrueQ[Resolve[ForAll[p1, Implies[p1 < m, d < 0] && Implies[p1 > m, d > 0]], Reals]]]];

FoldExpansion[h_, En_, p1_, p1c_, v_, order_: 4] := <|
  "energyResidual"  -> Normal@Series[(h /. p1 -> p1c + v) - En, {v, 0, order}],
  "squaredResidual" -> Normal@Series[((h /. p1 -> p1c + v) - En)^2, {v, 0, order}]|>;

(* Series inversion.  With g(v) = h(p1c+v) - h(p1c) = (hpp/2) v^2 (1 + ...),
   put eps = Sqrt[Delta] = Sqrt[hpp/2] v Sqrt[1 + ...] and invert to v(eps).
   The slope and the residual curvature are then evaluated on that root and
   their leading coefficients are read off; nothing is entered by hand. *)
FoldFingerprint[h_, p1_, p1c_, Delta_] := Module[
  {v, e, hpp, g, ratio, epsOfV, root, slope, FF, curv, c1, s1, k2},
  hpp    = Simplify[D[h, {p1, 2}] /. p1 -> p1c];
  g      = Normal[Series[(h /. p1 -> p1c + v) - (h /. p1 -> p1c), {v, 0, 4}]];
  ratio  = Series[g/((hpp/2) v^2), {v, 0, 2}];
  epsOfV = Sqrt[hpp/2] v Sqrt[ratio] + O[v]^4;      (* O-term: keeps a SeriesData even when h is exactly quadratic *)
  root   = Normal[InverseSeries[epsOfV, e]];          (* v as a polynomial in e = Sqrt[Delta] *)
  slope  = D[h, p1] /. p1 -> p1c + root;
  FF     = ((h /. p1 -> p1c + v) - (h /. p1 -> p1c) - e^2)^2;
  curv   = D[FF, {v, 2}] /. v -> root;
  c1 = Simplify[SeriesCoefficient[root,  {e, 0, 1}]];
  s1 = Simplify[SeriesCoefficient[slope, {e, 0, 1}]];
  k2 = Simplify[SeriesCoefficient[curv,  {e, 0, 2}]];
  <|"h''(pc)"           -> hpp,
    "rootSeparation"    -> c1 Sqrt[Delta],
    "slopeAtLift"       -> s1 Sqrt[Delta],
    "residualCurvature" -> k2 Delta,
    "rootSeries"        -> (root /. e -> Sqrt[Delta])|>];

Residual[h_, En_, p1_] := (h - En)^2;

ResidualMinimizers[h_, En_, p1_] := Module[{F, fmin},
  F = Residual[h, En, p1];
  fmin = First[Minimize[F, p1]];
  DeleteDuplicates[Cases[Solve[F == fmin, p1, Reals], {p1 -> r_} :> r]]];

EnergyDeficit[h_, En_, p1_] := Sqrt[First[Minimize[Residual[h, En, p1], p1]]];

SelectBranch[H_, sec_, p1_, subs_, lifts_] :=
  Select[lifts, TrueQ[(D[H /. sec, p1] /. Join[subs, {p1 -> #}]) > 0] &];

End[];

EndPackage[];

(* ============================================================================
   Top-level printing driver (caller's context; clean symbol names).
   ============================================================================ *)

RunReproducibility::usage =
  "RunReproducibility[] prints every computed object and returns a TestReportObject.";

RunReproducibility[] :=
 Block[{px, py, x, y, p1, q2, p2, a, c, k, u, v, Delta, pz, z},
  Module[
   {tests = {}, banner, item, blank, H, sec, h, U, En, DEeq, AEineq,
    r0, r1, r2, mins, defs, fe, fp, hfp, ceH, ceU, ceDEeq, ceOrigin, ceHessW,
    cePP, lifts, sel, hhHess, ssH, ssHess, hessU},

   banner[s_] := Print[Style[s, Bold, 13, Darker[Blue]]];
   item[l_, val_] := Print["    ", Style[l, Italic], " :  ", val];
   blank[] := Print[""];

   banner["Reconstruction through a coisotropic reduction -- reproducibility script"];
   Print["Each block prints the objects it computes and records VerificationTests."];
   blank[];

   (* --- 1. Discriminant and admissible region (Def. 2.7, 2.9) --- *)
   banner["1. Discriminant and admissible region  (Def. 2.7, 2.9; Henon-Heiles, E = 1/8)"];
   H = (px^2 + py^2)/2 + (x^2 + y^2)/2 + x^2 y - y^3/3;
   sec = {x -> 0}; En = 1/8;
   h  = FibreFunction[H, sec];
   U  = LeastEnergy[h, px];
   DEeq   = DiscriminantEquation[h, En, px];
   AEineq = Simplify[U <= En];
   item["fibre  h_b(px)", h];
   item["least energy  U(y,py)", U];
   item["discriminant  D_E  (eliminant = 0)", DEeq == 0];
   item["admissible   A_E", AEineq];
   AppendTo[tests, VerificationTest[
      Reduce[Equivalent[DiscriminantCondition[h, En, px, {y, py}], DEeq == 0], {y, py}, Reals],
      True, TestID -> "Def2.9  eliminant matches quantifier elimination (HH)"]];
   AppendTo[tests, VerificationTest[
      Reduce[Equivalent[DiscriminantCondition[h, En, px, {y, py}], U == En], {y, py}, Reals],
      True, TestID -> "Prop4.3  D_E = {U == E} (HH)"]];
   AppendTo[tests, VerificationTest[
      Reduce[Equivalent[AdmissibleRegion[h, En, px, {y, py}], AEineq], {y, py}, Reals],
      True, TestID -> "Def2.7  A_E = {U <= E} (HH)"]];
   blank[];

   (* --- 2. Multiplicity, residual minimizers, deficit (Prop. 4.3, 7.2; Cor. 7.8) --- *)
   banner["2. Multiplicity, residual minimizers, deficit  (Prop. 4.3, Prop. 7.2, Cor. 7.8):  h = px^2/2 + w,  E = 1"];
   r0 = RealLifts[px^2/2 + 0, 1, px];   (* E(b)=0 < 1 : two lifts *)
   r1 = RealLifts[px^2/2 + 1, 1, px];   (* E(b)=1 = 1 : one lift  *)
   r2 = RealLifts[px^2/2 + 2, 1, px];   (* E(b)=2 > 1 : no lift   *)
   mins = ResidualMinimizers[px^2/2 + #, 1, px] & /@ {0, 1, 2};
   defs = EnergyDeficit[px^2/2 + #, 1, px] & /@ {0, 1, 2};
   item["w=0,1,2  distinct lifts", {r0, r1, r2}];
   item["counts  {#(<),#(=),#(>)}", Length /@ {r0, r1, r2}];
   item["global minimizers of F_b (by Minimize)", mins];
   item["deficit Sqrt[min F_b] (by Minimize)", defs];
   item["(E(b)-E)_+ for comparison", Max[# - 1, 0] & /@ {0, 1, 2}];
   AppendTo[tests, VerificationTest[
      Length /@ {r0, r1, r2}, {2, 1, 0},
      TestID -> "Prop4.3  fibrewise multiplicity 2/1/0"]];
   AppendTo[tests, VerificationTest[
      {Sort[mins[[1]]] === Sort[r0], mins[[2]] === r1, mins[[3]]}, {True, True, {0}},
      TestID -> "Prop7.2  minimizers of F_b: both lifts / the double root / m(b)"]];
   AppendTo[tests, VerificationTest[
      defs, {0, 0, 1},
      TestID -> "Cor7.8  Sqrt[min F_b] = (E(b)-E)_+"]];
   blank[];

   (* --- 3. Interior discriminant point (Counterexample 6.1) --- *)
   banner["3. Interior discriminant point  (Counterexample 6.1):  h = p1^2/2 + (q2^2+p2^2-1)^2,  E = 1"];
   ceH    = p1^2/2 + (q2^2 + p2^2 - 1)^2;
   ceU    = LeastEnergy[ceH, p1];
   ceDEeq = DiscriminantEquation[ceH, 1, p1];
   ceOrigin = TrueQ[Simplify[(ceDEeq == 0) /. {q2 -> 0, p2 -> 0}]];
   ceHessW  = D[ceU, {{q2, p2}, 2}] /. {q2 -> 0, p2 -> 0};
   cePP     = D[ceH, {p2, 2}] /. {q2 -> 0, p2 -> 0};
   item["least energy  W(q2,p2)", ceU];
   item["admissible  A_1", Simplify[ceU <= 1]];
   item["discriminant  D_1  (eliminant = 0)", Factor[ceDEeq] == 0];
   item["origin in D_1 ?", ceOrigin];
   item["Hessian of W at the origin (local maximum)", MatrixForm[ceHessW]];
   item["d^2H/dp2^2 at the origin (not momentum-convex)", cePP];
   AppendTo[tests, VerificationTest[
      Reduce[Equivalent[AdmissibleRegion[ceH, 1, p1, {q2, p2}], q2^2 + p2^2 <= 2], {q2, p2}, Reals],
      True, TestID -> "Cex6.1  A_1 = disc r <= Sqrt[2]"]];
   AppendTo[tests, VerificationTest[
      ceOrigin && TrueQ[(q2^2 + p2^2 < 2) /. {q2 -> 0, p2 -> 0}],
      True, TestID -> "Cex6.1  the origin is an interior point of A_1 lying in D_1"]];
   AppendTo[tests, VerificationTest[
      {(ceU /. {q2 -> 0, p2 -> 0}) == 1, NegativeDefiniteMatrixQ[ceHessW]}, {True, True},
      TestID -> "Thm5.1  the origin is a local maximum of the least energy on the level E = 1"]];
   AppendTo[tests, VerificationTest[
      cePP < 0, True,
      TestID -> "Cex6.1  momentum Hessian not positive definite (no conflict with Cor. 5.3)"]];
   blank[];

   (* --- 4. Hypotheses (C), (U), (N) family by family (Prop. 3.5, Cex. 3.6, 3.7) --- *)
   banner["4. Hypotheses (C), (U), (N)  (Prop. 3.5, Cex. 3.6, 3.7)"];
   item["p1^2/2  : {(C), (U), (N) at 0}",
     {CoerciveQ[p1^2/2, p1], UnimodalQ[p1^2/2, p1], NondegenerateAtQ[p1^2/2, p1, 0]}];
   item["Exp[p1] : {(C), (U)}   (h'' > 0 everywhere)",
     {CoerciveQ[Exp[p1], p1], UnimodalQ[Exp[p1], p1]}];
   item["p1^4    : {(C), (U), (N) at 0}",
     {CoerciveQ[p1^4, p1], UnimodalQ[p1^4, p1], NondegenerateAtQ[p1^4, p1, 0]}];
   AppendTo[tests, VerificationTest[
      {CoerciveQ[p1^2/2, p1], UnimodalQ[p1^2/2, p1], NondegenerateAtQ[p1^2/2, p1, 0]},
      {True, True, True},
      TestID -> "Prop3.5  quadratic fibre: (C), (U), (N)"]];
   AppendTo[tests, VerificationTest[
      {CoerciveQ[Exp[p1], p1], UnimodalQ[Exp[p1], p1]},
      {False, False},
      TestID -> "Cex3.6  h''>0 without (C): (U) fails"]];
   AppendTo[tests, VerificationTest[
      {CoerciveQ[p1^4, p1], UnimodalQ[p1^4, p1], NondegenerateAtQ[p1^4, p1, 0]},
      {True, True, False},
      TestID -> "Cex3.7  strictly convex coercive fibre: (C), (U) hold, (N) fails"]];
   blank[];

   (* --- 5. Quartic flatness on the discriminant (Cor. 7.4) --- *)
   banner["5. Quartic flatness  (Cor. 7.4):  h = a p1^2/2 + k p1^3 + u  at a point of D_E (pc = 0, E = u)"];
   fe = FoldExpansion[a p1^2/2 + k p1^3 + u, u, p1, 0, v, 5];
   item["(h - E) Taylor polynomial", fe["energyResidual"]];
   item["(h - E)^2 Taylor polynomial", fe["squaredResidual"]];
   AppendTo[tests, VerificationTest[
      Simplify[{Coefficient[fe["energyResidual"], v, 2] - a/2,
                Coefficient[fe["squaredResidual"], v, 2],
                Coefficient[fe["squaredResidual"], v, 3],
                Coefficient[fe["squaredResidual"], v, 4] - a^2/4}],
      {0, 0, 0, 0},
      TestID -> "Cor7.4  h-E = (1/2)h'' v^2 + ...,  (h-E)^2 = (1/4)h''^2 v^4 + ..."]];
   blank[];

   (* --- 6. Scalings near the discriminant (Cor. 7.5), by series inversion --- *)
   banner["6. Scalings near the discriminant  (Cor. 7.5):  h = a p1^2/2 + k p1^3 + c,  Delta = E - E(b)"];
   hfp = a p1^2/2 + k p1^3 + c;
   fp  = Assuming[a > 0, FoldFingerprint[hfp, p1, 0, Delta]];
   item["root offset  p+ - m   (leading term)", fp["rootSeparation"]];
   item["root offset  (series, shows the O(Delta) correction)", fp["rootSeries"]];
   item["slope  h'(p+)         (leading term)", fp["slopeAtLift"]];
   item["residual curvature F''(p+) (leading term)", fp["residualCurvature"]];
   AppendTo[tests, VerificationTest[
      Assuming[a > 0 && Delta > 0,
        Simplify[{fp["rootSeparation"]^2 - 2 Delta/a,
                  fp["slopeAtLift"]^2 - 2 a Delta,
                  fp["residualCurvature"] - 4 a Delta}]],
      {0, 0, 0},
      TestID -> "Cor7.5  offset^2 = 2 Delta/h'',  slope^2 = 2 h'' Delta,  F'' = 4 h'' Delta (computed by inversion)"]];
   blank[];

   (* --- 7. Forward-crossing sheet (Cor. 4.4(d)) --- *)
   banner["7. Forward-crossing sheet  (Cor. 4.4(d)):  dq1/dt = dH/dp1 > 0 selects p^+ (a convention)"];
   H = (px^2 + py^2)/2 + (x^2 + y^2)/2 + x^2 y - y^3/3; sec = {x -> 0}; En = 1/8;
   lifts = RealLifts[(FibreFunction[H, sec]) /. {y -> 0, py -> 0}, En, px]; (* px = +-1/2 *)
   sel   = SelectBranch[H, sec, px, {y -> 0, py -> 0}, lifts];
   item["both lifts at (y,py)=(0,0)", lifts];
   item["minimizers of F_b at (y,py)=(0,0)",
     ResidualMinimizers[(FibreFunction[H, sec]) /. {y -> 0, py -> 0}, En, px]];
   item["selected forward-crossing lift (px>0)", sel];
   Print["    note: the minimization returns BOTH lifts; the selection is an added rule."];
   AppendTo[tests, VerificationTest[
      sel, {1/2}, TestID -> "Cor4.4(d)  forward-crossing rule picks px>0"]];
   blank[];

   (* --- 8. Momentum convexity and the critical energy (Cor. 5.3; Sec. 8.1, 8.2) --- *)
   banner["8. Momentum convexity and the critical energy  (Cor. 5.3; Sec. 8.1, 8.2)"];
   hhHess = D[H, {{px, py}, 2}];
   ssH    = (px^2 + pz^2)/2 + z + 2 (3/4 - Sqrt[x^2 + (z - 1)^2])^2 - 1/8;
   ssHess = D[ssH, {{px, pz}, 2}];
   U      = LeastEnergy[FibreFunction[H, sec], px];
   hessU  = D[U, {{y, py}, 2}] /. {y -> 1, py -> 0};
   item["Henon-Heiles momentum Hessian", MatrixForm[hhHess]];
   item["swing-spring momentum Hessian", MatrixForm[ssHess]];
   item["critical points of U", Solve[D[U, y] == 0 && D[U, py] == 0, {y, py}, Reals]];
   item["U at (1,0)", U /. {y -> 1, py -> 0}];
   item["Hessian of U at (1,0)  (saddle: (R) fails at E = 1/6, no local maximum)", MatrixForm[hessU]];
   AppendTo[tests, VerificationTest[
      {hhHess, ssHess}, {IdentityMatrix[2], IdentityMatrix[2]},
      TestID -> "Sec8  momentum Hessians of both examples are the identity"]];
   AppendTo[tests, VerificationTest[
      {(U /. {y -> 1, py -> 0}) == 1/6,
       ({D[U, y], D[U, py]} /. {y -> 1, py -> 0}) == {0, 0},
       Det[hessU] < 0,
       D[U, {py, 2}] > 0},
      {True, True, True, True},
      TestID -> "Sec8.1  E = 1/6: critical point of U on the level, a saddle; d^2U/dpy^2 > 0 (Cor. 5.3)"]];
   blank[];

   (* --- 9. Henon-Heiles forward section (E = 1/8): numerical check --- *)
   banner["9. Henon-Heiles forward section  (Sec. 8.1, E = 1/8):  x = 0, px > 0"];
   Module[{En9 = 1/8, U9, hh9, px09, cr9},
     U9[yy_, pyy_]        := pyy^2/2 + yy^2/2 - yy^3/3;
     hh9[xx_, yy_, pxx_, pyy_] := (pxx^2 + pyy^2)/2 + (xx^2 + yy^2)/2 + xx^2 yy - yy^3/3;
     px09 = Sqrt[2 (En9 - U9[0.1, 0.0])];                 (* p^+ at the initial point *)
     cr9 = Reap[NDSolve[{
         x'[t] == px[t], y'[t] == py[t],
         px'[t] == -(x[t] + 2 x[t] y[t]),
         py'[t] == -(y[t] + x[t]^2 - y[t]^2),
         x[0] == 0., y[0] == 0.1, px[0] == px09, py[0] == 0.,
         WhenEvent[x[t] == 0 && px[t] > 0,
           Sow[{x[t], px[t], hh9[x[t], y[t], px[t], py[t]], U9[y[t], py[t]]}]]},
        {x, y, px, py}, {t, 0, 1000},
        MaxSteps -> 10^7, AccuracyGoal -> 12, PrecisionGoal -> 12]][[2]];
     cr9 = If[cr9 === {}, {}, First[cr9]];
     item["section crossings", Length[cr9]];
     item["max |x| on section", Max[Abs[cr9[[All, 1]]]]];
     item["all px > 0", AllTrue[cr9[[All, 2]], Positive]];
     item["max |H - E|", Max[Abs[cr9[[All, 3]] - En9]]];
     item["all crossings in {U < E}", AllTrue[cr9[[All, 4]], # < En9 &]];
     AppendTo[tests, VerificationTest[
        Max[Abs[cr9[[All, 1]]]] < 10^-6 && AllTrue[cr9[[All, 2]], Positive] &&
          Max[Abs[cr9[[All, 3]] - En9]] < 10^-6 && AllTrue[cr9[[All, 4]], # < En9 &],
        True, TestID -> "Sec8.1  HH crossings lie on {x=0}, px>0, H=E (< 1e-6), inside {U<E}"]];
   ];
   blank[];

   (* --- 10. Swing-spring forward section (E = 0.84): numerical check --- *)
   banner["10. Swing-spring forward section  (Sec. 8.2, E = 0.84):  x = 0, px > 0"];
   Module[{En10 = 84/100, U10, ss10, px010, cr10, rr},
     U10[zz_, pzz_]        := pzz^2/2 + 2 zz^2;                 (* on x = 0, z < 1 *)
     ss10[xx_, zz_, pxx_, pzz_] :=
        (pxx^2 + pzz^2)/2 + zz + 2 (3/4 - Sqrt[xx^2 + (zz - 1)^2])^2 - 1/8;
     rr[xx_, zz_] := Sqrt[xx^2 + (zz - 1)^2];
     px010 = Sqrt[2 (En10 - U10[0.3, 0.0])];                    (* p^+ at the initial point *)
     cr10 = Reap[NDSolve[{
         x'[t] == px[t], z'[t] == pz[t],
         px'[t] ==  4 (3/4 - rr[x[t], z[t]]) x[t]/rr[x[t], z[t]],
         pz'[t] == -1 + 4 (3/4 - rr[x[t], z[t]]) (z[t] - 1)/rr[x[t], z[t]],
         x[0] == 0., z[0] == 0.3, px[0] == px010, pz[0] == 0.,
         WhenEvent[x[t] == 0 && px[t] > 0,
           Sow[{x[t], px[t], ss10[x[t], z[t], px[t], pz[t]], U10[z[t], pz[t]]}]]},
        {x, z, px, pz}, {t, 0, 400},
        MaxSteps -> 10^7, AccuracyGoal -> 12, PrecisionGoal -> 12]][[2]];
     cr10 = If[cr10 === {}, {}, First[cr10]];
     item["section crossings", Length[cr10]];
     item["max |x| on section", Max[Abs[cr10[[All, 1]]]]];
     item["all px > 0", AllTrue[cr10[[All, 2]], Positive]];
     item["max |H - E|", Max[Abs[cr10[[All, 3]] - En10]]];
     item["all crossings in {U < E}", AllTrue[cr10[[All, 4]], # < En10 &]];
     AppendTo[tests, VerificationTest[
        Max[Abs[cr10[[All, 1]]]] < 10^-6 && AllTrue[cr10[[All, 2]], Positive] &&
          Max[Abs[cr10[[All, 3]] - En10]] < 10^-6 && AllTrue[cr10[[All, 4]], # < En10 &],
        True, TestID -> "Sec8.2  swing-spring crossings lie on {x=0}, px>0, H=E (< 1e-6), inside {U<E}"]];
   ];
   blank[];

   (* --- report --- *)
   banner["TestReport"];
   With[{tr = TestReport[tests]},
     Print["    all tests succeeded : ", tr["AllTestsSucceeded"]];
     Print["    passed : ", tr["TestsSucceededCount"], " / ",
           tr["TestsSucceededCount"] + tr["TestsFailedCount"]];
     tr]
  ]
 ];

(* Get only defines.  Call RunReproducibility[] (the notebook does) to run the checks. *)

